Microstructural Foundations of Rough Noise

Recently, it has been proposed to model the microstructure noise in prices by a continuous-time process with continuous sample paths that are rougher than those of a standard Brownian motion. In this paper, we propose a microstructural model for the tick-by-tick price changes that explicitly separates the permanent price changes from the fleeting price changes due to noise. We show how this model converges to a standard semimartingale model for the permanent price process, plus a rough noise term originating from the fleeting price changes on the macro scale. This provides a microstructural foundation for the rough-noise model. We then develop a GMM estimation method applicable to tick-by-tick data, together with a formal test for rough noise. We show that the estimator and test work in finite samples through a simulation study, and apply them to tick-by-tick data on Dow Jones Industrial Average constituents in 2024. Because our estimator is designed for tick-by-tick data, we estimate roughness at the daily level, revealing substantial day-to-day variation. We find that rough noise, while present, is not universal: even when detected, the roughness index is typically close to zero, and it is most pronounced on days dominated by short-run price reversals.

==> anc/mybib-v3.bib <==
%% This BibTeX bibliography file was created using BibDesk.
%% https://bibdesk.sourceforge.io/

%% Created for Mikkel Bennedsen at 2021-10-13 23:11:54 +0200 


%% Saved with string encoding Unicode (UTF-8) 
@unpublished{Curato2019,
author = {Imma Valentina Curato and Robert Stelzer},
title = {{Weak dependence and GMM estimation of supOU and mixed moving average processes}},
volume = {13},
journal = {Electronic Journal of Statistics},
number = {1},
publisher = {Institute of Mathematical Statistics and Bernoulli Society},
pages = {310 -- 360},
keywords = {generalized method of moments, Lévy basis, Ornstein-Uhlenbeck type process, stochastic volatility, Weak dependence},
year = {2019},
doi = {10.1214/18-EJS1523},
URL = {https://doi.org/10.1214/18-EJS1523}
}

@book{GR2007,
	Author = {I. S. Gradshteyn and I. M. Ryzhik},
	Date-Added = {2021-10-13 12:03:37 +0200},
	Date-Modified = {2021-10-13 23:11:54 +0200},
	Edition = {7th},
	Publisher = {Amsterdam: Academic Press},
	Title = {Table of integrals, series, and products},
	Year = {2007}}

@article{BLP2017,
	Author = {M. Bennedsen and A. Lunde and M. S. Pakkanen},
	Date-Added = {2021-10-13 11:53:27 +0200},
	Date-Modified = {2021-10-13 11:54:29 +0200},
	Journal = {Finance and Stochastics},
	Number = {4},
	Pages = {931--965},
	Title = {Hybrid scheme for {Brownian} semistationary processes},
	Volume = {21},
	Year = {2017}}

@article{CKM2003,
	Author = {P. Cheredito and H. Kawaguchi and M. Maejima},
	Date-Added = {2021-10-13 11:47:29 +0200},
	Date-Modified = {2021-10-13 11:48:20 +0200},
	Journal = {Electronic Journal of Probability},
	Pages = {1--14},
	Title = {Fractional {Ornstein-Uhlenbeck} processes},
	Volume = {8},
	Year = {2003}}

@article{GS2018,
	Author = {J. Garnier and K. S{\o}lna},
	Date-Added = {2021-10-13 11:36:59 +0200},
	Date-Modified = {2021-10-13 11:52:11 +0200},
	Journal = {Annals of Finance},
	Pages = {489--516},
	Title = {Option pricing under fast-varying and rough stochastic volatility},
	Volume = {14},
	Year = {2018}}

@unpublished{BCSV2020,
	Author = {A. E. Bolko and K. Christensen and M. S. Pakkanen and B. Veliyev},
	Date-Added = {2021-10-13 11:27:04 +0200},
	Date-Modified = {2021-10-13 11:28:02 +0200},
	Note = {Working paper},
	Title = {A GMM approach to estimate the roughness of stochastic volatility},
	Year = {2020}}


@article{BLP2021,
    author = {Bennedsen, Mikkel and Lunde, Asger and Pakkanen, Mikko S},
    title = "{Decoupling the Short- and Long-Term Behavior of Stochastic Volatility}",
    journal = {Journal of Financial Econometrics},
    volume = {20},
    number = {5},
    pages = {961-1006},
    year = {2021},
    month = {01},
    issn = {1479-8409},
    doi = {10.1093/jjfinec/nbaa049},
    url = {https://doi.org/10.1093/jjfinec/nbaa049},
    eprint = {https://academic.oup.com/jfec/article-pdf/20/5/961/46754291/nbaa049.pdf},
}

@book{Bingham1989,
  title={Regular variation},
  author={Bingham, Nicholas H and Goldie, Charles M and Teugels, Jef L},
  number={27},
  year={1989},
  publisher={Cambridge university press}
}
@book {Kallenberg,
    AUTHOR = {Kallenberg, Olav},
     TITLE = {Foundations of modern probability},
    SERIES = {Probability and its Applications (New York)},
   EDITION = {Second},
 PUBLISHER = {Springer-Verlag, New York},
      YEAR = {2002},
     PAGES = {xx+638},
      ISBN = {0-387-95313-2},
   MRCLASS = {60-01},
  MRNUMBER = {1876169},
MRREVIEWER = {Klaus\ D.\ Schmidt},
       DOI = {10.1007/978-1-4757-4015-8},
       URL = {https://doi.org/10.1007/978-1-4757-4015-8},
}

@unpublished{WXY2021,
	Author = {X. Wang and W. Ziao and J. Yu},
	Date-Added = {2021-10-13 11:19:02 +0200},
	Date-Modified = {2021-10-13 11:20:06 +0200},
	Note = {Forthcoming in \emph{Journal of Econometrics}},
	Title = {Modeling and forecasting realized volatility with the fractional {O}rnstein--{U}hlenbeck process},
	Year = {2021}}

@article{DC2011,
	Abstract = {This note is concerned with the asymptotic properties of pairwise likelihood estimation procedures for linear time series models. The latter includes ARMA as well as fractionally integrated ARMA processes, where the fractional integration parameter d < 0.5. In some cases, including AR(1) processes and long-memory processes with d < 0.25, the loss in efficiency in using pairwise likelihood methods is slight. On the other hand, for some models such as the MA(1), the loss in efficiency can be large, and for long-memory models with d > 0.25, the pairwise likelihood estimator is not even asymptotically normal. A comparison between using all pairs and consecutive pairs of observations in defining the likelihood is given. We also explore the application of pairwise likelihood to a popular nonlinear model for time series of counts. In this case, the likelihood based on the entire data set cannot be computed without resorting to simulation-based procedures. On the other hand, it is possible to numerically compute the pairwise likelihood precisely. We illustrate the good performance of pairwise likelihood in this case.},
	Author = {Davis, Richard A. and Yau, Chun Yip},
	Date-Added = {2021-10-13 11:15:28 +0200},
	Date-Modified = {2021-10-13 11:15:52 +0200},
	Journal = {Statistica Sinica},
	Number = {1},
	Pages = {255--277},
	Title = {COMMENTS ON PAIRWISE LIKELIHOOD IN TIME SERIES MODELS},
	Volume = {21},
	Year = {2011},
	Bdsk-Url-1 = {http://www.jstor.org/stable/24309271}}

@article{NW1987,
	Author = {W. K. Newey and K. D. West},
	Date-Added = {2021-06-28 16:36:49 +0200},
	Date-Modified = {2021-06-28 16:38:10 +0200},
	Journal = {Econometrica},
	Number = {3},
	Pages = {703--708},
	Title = {a simple positive semi-definite heteroskedasticity and autocorrelation consistent covariance matrix},
	Volume = {55},
	Year = {1987}}

@article{PPSV2021,
author = {Mikko S. Pakkanen and Riccardo Passeggeri and Orimar Sauri and Almut E. D. Veraart},
title = {Limit theorems for trawl processes},
volume = {26},
journal = {Electronic Journal of Probability},
publisher = {Institute of Mathematical Statistics and Bernoulli Society},
pages = {1 -- 36},
keywords = {Functional limit theorem, moving average, partial sum, stable convergence, trawl process},
year = {2021},
doi = {10.1214/21-EJP652},
URL = {https://doi.org/10.1214/21-EJP652}
}


@article{Epstein1969,
	Author = {E. S. Epstein},
	Date-Added = {2021-05-04 10:09:00 +0200},
	Date-Modified = {2021-05-04 10:09:53 +0200},
	Journal = {Journal of Applied Meteorology and Climatology},
	Number = {6},
	Pages = {985--987},
	Title = {A Scoring System for Probability Forecasts of Ranked Categories},
	Volume = {8},
	Year = {1969}}

@article{FS2013,
	Abstract = {We consider strictly stationary infinitely divisible processes and first extend the mixing conditions given in Maruyama {$[$}Theory Probab. Appl. 15 (1970) 1--22{$]$} and Rosi{\'n}ski and {\.Z}ak {$[$}Stoc. Proc. Appl. 61 (1996) 277--288{$]$} from the univariate to the d-dimensional case. Thereafter, we show that multivariate L{\'e}vy-driven mixed moving average processes satisfy these conditions and hence a wide range of well-known processes such as superpositions of Ornstein −Uhlenbeck (supOU) processes or (fractionally integrated) continuous time autoregressive moving average (CARMA) processes are always mixing. Finally, mixing of the log-returns and the integrated volatility process of a multivariate supOU type stochastic volatility model, recently introduced in Barndorff −Nielsen and Stelzer {$[$}Math. Finance 23 (2013) 275--296{$]$}, is established.},
	Author = {Fuchs, Florian and Stelzer, Robert},
	Date-Added = {2021-04-28 22:15:29 +0200},
	Date-Modified = {2021-04-28 22:16:04 +0200},
	Journal = {ESAIM: Probability and Statistics},
	Pages = {455-471},
	Title = {Mixing conditions for multivariate infinitely divisible processes with an application to mixed moving averages and the sup{OU} stochastic volatility model},
	Volume = {17},
	Year = {2013},
	Bdsk-Url-1 = {https://www.cambridge.org/core/article/mixing-conditions-for-multivariate-infinitely-divisible-processes-with-an-application-to-mixed-moving-averages-and-the-supou-stochastic-volatility-model/E914B651B52ECC1C82EFDB725711A361},
	Bdsk-Url-2 = {https://doi.org/10.1051/ps/2011158}}

@book{Davidson1994,
	Author = {J. Davidson},
	Date-Added = {2021-03-26 14:45:56 +0100},
	Date-Modified = {2021-03-26 14:48:17 +0100},
	Editor = {C. W. J. Granger and G. E. Mizon},
	Publisher = {Oxford University Press},
	Series = {Advanced Texts in Econometrics},
	Title = {Stochastic Limit Theory: Introduction for Econometricians},
	Year = {1994}}

@unpublished{Davis2021,
	Annote = {doi: 10.1080/01621459.2021.1904957},
	Author = {Davis, Richard A. and Fokianos, Konstantinos and Holan, Scott H. and Joe, Harry and Livsey, James and Lund, Robert and Pipiras, Vladas and Ravishanker, Nalini},
	Date-Added = {2021-03-24 17:01:25 +0100},
	Date-Modified = {2021-03-24 17:03:25 +0100},
	Journal = {Journal of the American Statistical Association},
	Note = {Forthcoming in \emph{Journal of the American Statistical Association}},
	Pages = {1--50},
	Title = {Count Time Series: A Methodological Review},
	Year = {2021},
	Bdsk-Url-1 = {https://doi.org/10.1080/01621459.2021.1904957}}

@incollection{BV2010,
	Author = {H. Bessembinder and K. Venkataraman},
	Booktitle = {Encyclopedia of Quantitative Finance},
	Date-Added = {2021-03-19 11:30:32 +0100},
	Date-Modified = {2021-03-19 12:32:06 +0100},
	Publisher = {Wiley},
	Title = {Bid--Ask Spreads},
	Year = {2010}}

@article{GH2013,
	Annote = {https://doi.org/10.1002/for.2267},
	Author = {Gro{\ss}-Klu{\ss}Mann, Axel and Hautsch, Nikolaus},
	Date-Added = {2021-03-19 09:49:41 +0100},
	Date-Modified = {2021-03-19 09:50:39 +0100},
	Journal = {Journal of Forecasting},
	Number = {8},
	Pages = {724--742},
	Title = {Predicting Bid--Ask Spreads Using Long-Memory Autoregressive Conditional {P}oisson Models},
	Volume = {32},
	Year = {2013},
	Bdsk-Url-1 = {https://doi.org/10.1002/for.2267}}

@article{BSW2004,
	Abstract = {The need to understand and measure the determinants of market maker bid/ask spreads is crucial in evaluating the merits of competing market structures and the fairness of market maker rents. This study develops a simple, parsimonious model for the market maker's spread that accounts for the effects of price discreteness induced by minimum tick size, order-processing costs, inventory-holding costs, adverse selection, and competition. The inventory-holding and adverse selection cost components of spread are modeled as an option with a stochastic time to expiration. This inventory-holding premium embedded in the spread represents compensation for the price risk borne by the market maker while the security is held in inventory. The premium is partitioned in such a way that the inventory-holding and adverse selection cost components, as well as the probability of an informed trade, are identified. The model is tested empirically using Nasdaq stocks in three distinct minimum tick size regimes and is shown to perform well both in an absolute sense and relative to competing specifications.},
	Author = {Bollen, Nicolas P. B. and Smith, Tom and Whaley, Robert E.},
	Date-Added = {2021-03-19 09:49:41 +0100},
	Date-Modified = {2021-03-19 09:51:53 +0100},
	Journal = {Journal of Financial Economics},
	Number = {1},
	Pages = {97--141},
	Title = {Modeling the bid/ask spread: measuring the inventory-holding premium},
	Volume = {72},
	Year = {2004},
	Bdsk-Url-1 = {https://www.sciencedirect.com/science/article/pii/S0304405X03001697},
	Bdsk-Url-2 = {https://doi.org/10.1016/S0304-405X(03)00169-7}}

@article{HS1997,
	Abstract = {{$[$}A simple time-series market microstructure model is constructed within which existing models of spread components are reconciled. We show that existing models fail to decompose the spread into all its components. Two alternative extensions of the simple model are developed to identify all the components of the spread and to estimate the spread at which trades occur. The empirical results support the presence of a large order processing component and smaller, albeit significant, adverse selection and inventory components. The spread components differ significantly according to trade size and are also sensitive to assumptions about the relation between orders and trades.{$]$}},
	Author = {Huang, Roger D. and Stoll, Hans R.},
	Date-Added = {2021-03-19 09:49:41 +0100},
	Date-Modified = {2021-03-19 09:53:38 +0100},
	Journal = {The Review of Financial Studies},
	Number = {4},
	Pages = {995--1034},
	Title = {The Components of the Bid-Ask Spread: A General Approach},
	Volume = {10},
	Year = {1997},
	Bdsk-Url-1 = {http://www.jstor.org/stable/2962337}}

@article{SP2011,
	Annote = {https://doi.org/10.1111/j.1751-5823.2010.00123.x},
	Author = {Schmidt, Alexandra M. and Pereira, Jo{\~a}o Batista M.},
	Date-Added = {2020-12-22 10:10:57 +0100},
	Date-Modified = {2020-12-22 10:11:44 +0100},
	Journal = {International Statistical Review},
	Number = {1},
	Pages = {48--69},
	Title = {Modelling Time Series of Counts in Epidemiology},
	Volume = {79},
	Year = {2011},
	Bdsk-Url-1 = {https://doi.org/10.1111/j.1751-5823.2010.00123.x}}
@article{Andrews2002,
  title={Generalized method of moments estimation when a parameter is on a boundary},
  author={Andrews, Donald W K},
  journal={Journal of Business \& Economic Statistics},
  volume={20},
  number={4},
  pages={530--544},
  year={2002},
  publisher={Taylor \& Francis}
}
@article{Curato2022,
  title={Central limit theorems for stationary random fields under weak dependence with application to ambit and mixed moving average fields},
  author={Curato, Imma Valentina and Stelzer, Robert and Str{\"o}h, Bennet},
  journal={The Annals of Applied Probability},
  volume={32},
  number={3},
  pages={1814--1861},
  year={2022},
  publisher={Institute of Mathematical Statistics}
}
@article{Fuchs2013,
  title={Mixing conditions for multivariate infinitely divisible processes with an application to mixed moving averages and the supOU stochastic volatility model},
  author={Fuchs, Florian and Stelzer, Robert},
  journal={ESAIM: Probability and Statistics},
  volume={17},
  pages={455--471},
  year={2013},
  publisher={EDP Sciences}
}
@book{Gradshteyn2014,
  title={Table of integrals, series, and products},
  author={Gradshteyn, Izrail Solomonovich and Ryzhik, Iosif Moiseevich},
  year={2014},
  publisher={Academic press}
}
@book{Matyas1999,
  title={Generalized method of moments estimation},
  author={M{\'a}ty{\'a}s, L{\'a}szl{\'o} and others},
  volume={5},
  year={1999},
  publisher={Cambridge University Press}
}
@article{Stelzer2015,
  title={Moment based estimation of supOU processes and a related stochastic volatility model},
  author={Stelzer, Robert and Tosstorff, Thomas and Wittlinger, Marc},
  journal={Statistics \& Risk Modeling},
  volume={32},
  number={1},
  pages={1--24},
  year={2015},
  publisher={De Gruyter Oldenbourg}
}
@article{Wakefield2007,
	Abstract = {In this paper, we provide critical reviews of methods suggested for the analysis of aggregate count data in the context of disease mapping and spatial regression. We introduce a new method for picking prior distributions, and propose a number of refinements of previously used models. We also consider ecological bias, mutual standardization, and choice of both spatial model and prior specification. We analyze male lip cancer incidence data collected in Scotland over the period 1975--1980, and outline a number of problems with previous analyses of these data. In disease mapping studies, hierarchical models can provide robust estimation of area-level risk parameters, though care is required in the choice of covariate model, and it is important to assess the sensitivity of estimates to the spatial model chosen, and to the prior specifications on the variance parameters. Spatial ecological regression is a far more hazardous enterprise for two reasons. First, there is always the possibility of ecological bias, and this can only be alleviated by the inclusion of individual-level data. For the Scottish data, we show that the previously used mean model has limited interpretation from an individual perspective. Second, when residual spatial dependence is modeled, and if the exposure has spatial structure, then estimates of exposure association parameters will change when compared with those obtained from the independence across space model, and the data alone cannot choose the form and extent of spatial correlation that is appropriate.},
	Author = {Wakefield, Jon},
	Date-Added = {2020-12-22 10:09:37 +0100},
	Date-Modified = {2020-12-22 10:09:51 +0100},
	Journal = {Biostatistics},
	Number = {2},
	Pages = {158--183},
	Title = {Disease mapping and spatial regression with count data},
	Volume = {8},
	Year = {2007},
	Bdsk-Url-1 = {https://doi.org/10.1093/biostatistics/kxl008}}

@article{HO1994,
	Author = {N. L. Hjort and H. Omre},
	Date-Added = {2020-12-22 09:06:25 +0100},
	Date-Modified = {2020-12-22 09:07:55 +0100},
	Journal = {Scandinavian Journal of Statistics},
	Pages = {289--357},
	Title = {Topics in Spatial Statistics (with Discussion, Comments and Rejoinder)},
	Volume = {21},
	Year = {1994}}

@article{LF2011,
	Abstract = {Due to the dimension and the dependency structure of genetic data, composite likelihood methods have found their natural place in the statistical methodology involving such data. After a brief description of the type of data one encounters in population genetic studies, we introduce the questions of interest concerning the main genetic parameters in population genetics, and present an up-to-date review on how composite likelihoods have been used to estimate these parameters.},
	Author = {F. Larribe and P. Fearnhead},
	Date-Added = {2020-12-22 09:02:07 +0100},
	Date-Modified = {2020-12-22 09:02:37 +0100},
	Journal = {Statistica Sinica},
	Number = {1},
	Pages = {43--69},
	Title = {ON COMPOSITE LIKELIHOODS IN STATISTICAL GENETICS},
	Volume = {21},
	Year = {2011},
	Bdsk-Url-1 = {http://www.jstor.org/stable/24309262}}

@article{EPSS2020,
	Author = {R. F. Engle and C. Pakel and K. Sheppard and N Shephard},
	Date-Added = {2020-12-22 08:40:39 +0100},
	Date-Modified = {2020-12-22 08:42:55 +0100},
	Journal = {Journal of Business and Economic Statistics},
	Volume = {39},
	Pages = {652-668},
	Title = {Fitting Vast Dimensional Time-Varying Covariance Models},
	Year = {2020}}

@inbook{DHLR2016,
	Date-Added = {2020-12-21 19:42:54 +0100},
	Date-Modified = {2020-12-21 19:47:06 +0100},
	Editor = {R.A Davis and S.H. Holan and R. Lund and N. Ravishanker},
	Publisher = {Chapman and Hall/CRC},
	Title = {Handbook of Discrete-Valued Time Series},
	Year = {2016}}

@article{LLKP2018,
	Author = {J. Livsey and R. Lund and S. Kechagias and V. Pipiras},
	Date-Added = {2020-12-21 19:38:53 +0100},
	Date-Modified = {2021-01-25 22:56:04 +0100},
	Journal = {Annals of Applied Statistics},
	Number = {1},
	Pages = {408--431},
	Title = {Multivariate integer-valued time series with flexible autocovariances and their application to major hurricane counts},
	Volume = {12},
	Year = {2018}}

@article{FRT2009,
	Abstract = {{$[$}In this article we consider geometric ergodicity and likelihood-based inference for linear and nonlinear Poisson autoregression. In the linear case, the conditional mean is linked linearly to its past values, as well as to the observed values of the Poisson process. This also applies to the conditional variance, making possible interpretation as an integer-valued generalized autoregressive conditional heteroscedasticity process. In a nonlinear conditional Poisson model, the conditional mean is a nonlinear function of its past values and past observations. As a particular example, we consider an exponential autoregressive Poisson model for time series. Under geometric ergodicity, the maximum likelihood estimators are shown to be asymptotically Gaussian in the linear model. In addition, we provide a consistent estimator of their asymptotic covariance matrix. Our approach to verifying geometric ergodicity proceeds via Markov theory and irreducibility. Finding transparent conditions for proving ergodicity turns out to be a delicate problem in the original model formulation. This problem is circumvented by allowing a perturbation of the model. We show that as the perturbations can be chosen to be arbitrarily small, the differences between the perturbed and nonperturbed versions vanish as far as the asymptotic distribution of the parameter estimates is concerned. This article has supplementary material online.{$]$}},
	Author = {Fokianos, Konstantinos and Rahbek, Anders and Tj{\o}stheim, Dag},
	Date-Added = {2020-12-21 19:36:22 +0100},
	Date-Modified = {2020-12-21 19:36:53 +0100},
	Journal = {Journal of the American Statistical Association},
	Number = {488},
	Pages = {1430--1439},
	Title = {Poisson Autoregression},
	Volume = {104},
	Year = {2009},
	Bdsk-Url-1 = {http://www.jstor.org/stable/40592351}}

@article{PK2013,
	Abstract = {INteger-valued AutoRegressive (INAR) processes are common choices for modeling non-negative discrete valued time series. In this framework and motivated by the frequent occurrence of multivariate count time series data in several different disciplines, a generalized specification of the bivariate INAR(1) (BINAR(1)) model is considered. In this new, full BINAR(1) process, dependence between the two series stems from two sources simultaneously. The main focus is on the specific parametric case that arises under the assumption of a bivariate Poisson distribution for the innovations of the process. As it is shown, such an assumption gives rise to a Hermite BINAR(1) process. The method of conditional maximum likelihood is suggested for the estimation of its unknown parameters. A short application on financial count data illustrates the model.},
	Author = {Pedeli, Xanthi and Karlis, Dimitris},
	Date-Added = {2020-12-21 19:29:46 +0100},
	Date-Modified = {2020-12-21 19:30:41 +0100},
	Journal = {Computational Statistics \& Data Analysis},
	Pages = {213--225},
	Title = {Some properties of multivariate {INAR}(1) processes},
	Volume = {67},
	Year = {2013},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S0167947313002065},
	Bdsk-Url-2 = {https://doi.org/10.1016/j.csda.2013.05.019}}

@article{NVG2018,
	Author = {R. Noven and A. E. D. Veraart and A. Gandy},
	Date-Added = {2020-12-21 16:43:02 +0100},
	Date-Modified = {2020-12-22 08:37:32 +0100},
	Journal = {Journal of Energy Markets},
	Number = {3},
	Pages = {1--24},
	Title = {A latent trawl process model for extreme values},
	Volume = {11},
	Year = {2018}}

@incollection{SY2016,
	Abstract = {Integer-valued trawl processes are a class of serially correlated, stationary and infinitely divisible processes that Ole E. Barndorff-Nielsen has been working on in recent years. In this chapter, we provide the first analysis of likelihood inference for trawl processes by focusing on the so-called exponential-trawl process, which is also a continuous time hidden Markov process with countable state space. The core ideas include prediction decomposition, filtering and smoothing, complete-data analysis and EM algorithm. These can be easily scaled up to adapt to more general trawl processes but with increasing computation efforts.},
	Author = {Shephard, Neil and Yang, Justin J.},
	Booktitle = {The Fascination of Probability, Statistics and their Applications: In Honour of Ole E. Barndorff-Nielsen},
	Date-Added = {2020-07-03 10:18:11 +0200},
	Date-Modified = {2020-07-03 10:19:54 +0200},
	Doi = {10.1007/978-3-319-25826-3_12},
	Editor = {Podolskij, Mark and Stelzer, Robert and Thorbj{\o}rnsen, Steen and Veraart, Almut E. D.},
	Pages = {251--281},
	Publisher = {Springer International Publishing},
	Title = {Likelihood Inference for Exponential-Trawl Processes},
	Year = {2016},
	Bdsk-Url-1 = {https://doi.org/10.1007/978-3-319-25826-3_12}}

@article{SY2017,
	Author = {Neil Shephard and Justin J. Yang},
	Date-Added = {2020-07-03 10:16:28 +0200},
	Date-Modified = {2020-07-03 10:16:51 +0200},
	Doi = {10.1080/01621459.2016.1192544},
	Journal = {Journal of the American Statistical Association},
	Number = {519},
	Pages = {1090-1106},
	Title = {Continuous Time Analysis of Fleeting Discrete Price Moves},
	Volume = {112},
	Year = {2017},
	Bdsk-Url-1 = {https://doi.org/10.1080/01621459.2016.1192544}}

@article{DM1995,
	Author = {Francis X. Diebold and Roberto S. Mariano},
	Date-Added = {2020-07-01 21:14:02 +0200},
	Date-Modified = {2020-07-01 21:14:11 +0200},
	Doi = {10.1080/07350015.1995.10524599},
	Journal = {Journal of Business \& Economic Statistics},
	Number = {3},
	Pages = {253-263},
	Title = {Comparing Predictive Accuracy},
	Volume = {13},
	Year = {1995},
	Bdsk-Url-1 = {https://amstat.tandfonline.com/doi/abs/10.1080/07350015.1995.10524599},
	Bdsk-Url-2 = {https://doi.org/10.1080/07350015.1995.10524599}}

@article{SPS2009,
	Author = {N. Silva and I. Pereira and M. E. Silva},
	Date-Added = {2020-06-25 13:15:13 +0200},
	Date-Modified = {2020-06-25 13:16:09 +0200},
	Journal = {Revstat - Statistical Journal},
	Number = {1},
	Pages = {119--134},
	Title = {Forecasting in {INAR}(1) model},
	Volume = {7},
	Year = {2009}}

@article{MM2005,
	Abstract = {The application of traditional forecasting methods to discrete count data yields forecasts that are non-coherent. That is, such methods produce non-integer point and interval predictions, which violate the restrictions on the sample space of the integer variable. This paper presents a Bayesian methodology for producing coherent forecasts of low count time series. The forecasts are based on estimates of the p-step ahead predictive mass functions for a family of distributions nested in the integer-valued first-order autoregressive (INAR(1)) class. The predictive mass functions are constructed from convolutions of the unobserved components of the model, with uncertainty associated with both parameter values and model specification fully incorporated. The methodology is used to analyse Canadian wage loss claims data.},
	Author = {B.P.M. McCabe and G.M. Martin},
	Date-Added = {2020-06-25 13:14:34 +0200},
	Date-Modified = {2020-06-25 13:14:46 +0200},
	Doi = {https://doi.org/10.1016/j.ijforecast.2004.11.001},
	Journal = {International Journal of Forecasting},
	Number = {2},
	Pages = {315--330},
	Title = {Bayesian predictions of low count time series},
	Volume = {21},
	Year = {2005},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S0169207004001104},
	Bdsk-Url-2 = {https://doi.org/10.1016/j.ijforecast.2004.11.001}}

@article{AAOA1987,
	Abstract = {Abstract. A simple model for a stationary sequence of integer-valued random variables with lag-one dependence is given and is referred to as the integer-valued autoregressive of order one (INAR(1)) process. The model is suitable for counting processes in which an element of the process at time t can be either the survival of an element of the process at time t - 1 or the outcome of an innovation process. The correlation structure and the distributional properties of the INAR(1) model are similar to those of the continuous-valued AR(1) process. Several methods for estimating the parameters of the model are discussed, and the results of a simulation study for these estimation methods are presented.},
	Author = {Al-Osh, M. A. and Alzaid, A. A.},
	Date-Added = {2020-06-25 13:07:06 +0200},
	Date-Modified = {2020-06-25 13:08:17 +0200},
	Doi = {10.1111/j.1467-9892.1987.tb00438.x},
	Journal = {Journal of Time Series Analysis},
	Number = {3},
	Pages = {261-275},
	Title = {FIRST-ORDER INTEGER-VALUED AUTOREGRESSIVE ({INAR}(1)) PROCESS},
	Volume = {8},
	Year = {1987},
	Bdsk-Url-1 = {https://onlinelibrary.wiley.com/doi/abs/10.1111/j.1467-9892.1987.tb00438.x},
	Bdsk-Url-2 = {https://doi.org/10.1111/j.1467-9892.1987.tb00438.x}}

@article{McKenzie1985,
	Abstract = {ABSTRACT: Simple models are presented for use in the modeling and generation of sequences of dependent discrete random variables. The models are essentially Markov Chains, but are structurally autoregressions, and so depend on only a few parameters. The marginal distribution is an intrinsic component in the specification of each model, and the Poisson, Geometric, Negative Binomial and Binomial distributions are considered. Details are also given for the introduction of time-dependence into the means of the sequences so that seaonality can be treated simply.},
	Author = {McKenzie, Ed.},
	Date-Added = {2020-06-25 13:07:06 +0200},
	Date-Modified = {2020-06-25 13:07:27 +0200},
	Doi = {10.1111/j.1752-1688.1985.tb05379.x},
	Journal = {Journal of the American Water Resources Association},
	Number = {4},
	Pages = {645-650},
	Title = {SOME SIMPLE MODELS FOR DISCRETE VARIATE TIME SERIES},
	Volume = {21},
	Year = {1985},
	Bdsk-Url-1 = {https://onlinelibrary.wiley.com/doi/abs/10.1111/j.1752-1688.1985.tb05379.x},
	Bdsk-Url-2 = {https://doi.org/10.1111/j.1752-1688.1985.tb05379.x}}

@article{MW1976,
	Abstract = { Personal, or subjective, probabilities are used as inputs to many inferential and decision-making models, and various procedures have been developed for the elicitation of such probabilities. Included among these elicitation procedures are scoring rules, which involve the computation of a score based on the assessor's stated probabilities and on the event that actually occurs. The development of scoring rules has, in general, been restricted to the elicitation of discrete probability distributions. In this paper, families of scoring rules for the elicitation of continuous probability distributions are developed and discussed. },
	Author = {Matheson, James E. and Winkler, Robert L.},
	Date-Added = {2020-06-25 12:02:07 +0200},
	Date-Modified = {2020-06-25 12:02:21 +0200},
	Doi = {10.1287/mnsc.22.10.1087},
	Journal = {Management Science},
	Number = {10},
	Pages = {1087-1096},
	Title = {Scoring Rules for Continuous Probability Distributions},
	Volume = {22},
	Year = {1976},
	Bdsk-Url-1 = {https://doi.org/10.1287/mnsc.22.10.1087}}

@book{ET2016,
	Author = {Graham Elliott and Allan Timmermann},
	Date-Added = {2020-06-25 11:39:55 +0200},
	Date-Modified = {2020-06-25 11:40:31 +0200},
	Publisher = {Princeton University Press},
	Title = {Economic Forecasting},
	Year = {2016}}

@incollection{NM1994handbook,
	Abstract = {Asymptotic distribution theory is the primary method used to examine the properties of econometric estimators and tests. We present conditions for obtaining cosistency and asymptotic normality of a very general class of estimators (extremum estimators). Consistent asymptotic variance estimators are given to enable approximation of the asymptotic distribution. Asymptotic efficiency is another desirable property then considered. Throughout the chapter, the general results are also specialized to common econometric estimators (e.g. MLE and GMM), and in specific examples we work through the conditions for the various results in detail. The results are also extended to two-step estimators (with finite-dimensional parameter estimation in the first step), estimators derived from nonsmooth objective functions, and semiparametric two-step estimators (with nonparametric estimation of an infinite-dimensional parameter in the first step). Finally, the trinity of test statistics is considered within the quite general setting of GMM estimation, and numerous examples are given.},
	Author = {Whitney K. Newey and Daniel McFadden},
	Date-Added = {2020-06-25 11:14:12 +0200},
	Date-Modified = {2020-06-25 14:52:14 +0200},
	Doi = {https://doi.org/10.1016/S1573-4412(05)80005-4},
	Pages = {2111 - 2245},
	Publisher = {Elsevier},
	booktitle = {Handbook of Econometrics, Volume IV},
	Title = {Chapter 36: {L}arge sample estimation and hypothesis testing},
	Year = {1994},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S1573441205800054},
	Bdsk-Url-2 = {https://doi.org/10.1016/S1573-4412(05)80005-4}}

@incollection{Wooldridge1994handbook,
	Abstract = {This chapter provides an overview of asymptotic results available for parametric estimators in dynamic models. Three cases are treated: stationary (or essentially stationary) weakly dependent data, weakly dependent data containing deterministic trends, and nonergodic data (or data with stochastic trends). Estimation of asymptotic covariance matrices and computation of the major test statistics are covered. Examples include multivariate least squares estimation of a dynamic conditional mean, quasi-maximum likelihood estimation of a jointly parameterized conditional mean and conditional variance, and generalized method of moments estimation of orthogonality conditions. Some results for linear models with integrated variables are provided, as are some abstract limiting distribution results for nonlinear models with trending data.},
	Author = {Jeffrey M. Wooldridge},
	Date-Added = {2020-06-25 10:29:10 +0200},
	Date-Modified = {2020-06-25 14:52:25 +0200},
	Doi = {https://doi.org/10.1016/S1573-4412(05)80014-5},
	Pages = {2639 - 2738},
	Publisher = {Elsevier},
	booktitle = {Handbook of Econometrics, Volume IV},
	Title = {Chapter 45: {E}stimation and inference for dependent processes},
	Year = {1994},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S1573441205800145},
	Bdsk-Url-2 = {https://doi.org/10.1016/S1573-4412(05)80014-5}}

@article{BNHLS2009,
	Abstract = {Summary  Realized kernels use high-frequency data to estimate daily volatility of individual stock prices. They can be applied to either trade or quote data. Here we provide the details of how we suggest implementing them in practice. We compare the estimates based on trade and quote data for the same stock and find a remarkable level of agreement. We identify some features of the high-frequency data, which are challenging for realized kernels. They are when there are local trends in the data, over periods of around 10 minutes, where the prices and quotes are driven up or down. These can be associated with high volumes. One explanation for this is that they are due to non-trivial liquidity effects.},
	Author = {Barndorff-Nielsen, O. E. and Hansen, P. Reinhard and Lunde, A. and Shephard, N.},
	Date-Added = {2020-06-25 10:25:23 +0200},
	Date-Modified = {2020-06-25 10:25:42 +0200},
	Doi = {10.1111/j.1368-423X.2008.00275.x},
	Journal = {The Econometrics Journal},
	Number = {3},
	Pages = {C1-C32},
	Title = {Realized kernels in practice: trades and quotes},
	Volume = {12},
	Year = {2009},
	Bdsk-Url-1 = {https://onlinelibrary.wiley.com/doi/abs/10.1111/j.1368-423X.2008.00275.x},
	Bdsk-Url-2 = {https://doi.org/10.1111/j.1368-423X.2008.00275.x}}

@article{VRF2011,
	Abstract = {A survey of recent developments in the theory and application of composite likelihood is provided, building on the review paper of Varin (2008). A range of application areas, including geostatistics, spatial extremes, and space-time models, as well as clustered and longitudinal data and time series are considered. The important area of applications to statistical genetics is omitted, in light of Larribe and Fearnhead (2011). Emphasis is given to the development of the theory, and the current state of knowledge on efficiency and robustness of composite likelihood inference.},
	Author = {Varin, Cristiano and Reid, Nancy and Firth, David},
	Date-Added = {2020-06-25 09:48:20 +0200},
	Date-Modified = {2020-07-05 17:01:28 +0200},
	Journal = {Statistica Sinica},
	Number = {1},
	Pages = {5--42},
	Title = {AN OVERVIEW OF COMPOSITE LIKELIHOOD METHODS},
	Volume = {21},
	Year = {2011},
	Bdsk-Url-1 = {www.jstor.org/stable/24309261}}

@article{Vuong1989,
	Abstract = {{$[$}In this paper, we develop a classical approach to model selection. Using the Kullback-Leibler Information Criterion to measure the closeness of a model to the truth, we propose simple likelihood-ratio based statistics for testing the null hypothesis that the competing models are equally close to the true data generating process against the alternative hypothesis that one model is closer. The tests are directional and are derived successively for the cases where the competing models are non-nested, overlapping, or nested and whether both, one, or neither is misspecified. As a prerequisite, we fully characterize the asymptotic distribution of the likelihood ratio statistic under the most general conditions. We show that it is a weighted sum of chi-square distribution or a normal distribution depending on whether the distributions in the competing models closest to the truth are observationally identical. We also propose a test of this latter condition.{$]$}},
	Author = {Vuong, Quang H.},
	Date-Added = {2020-03-23 08:48:22 +0100},
	Date-Modified = {2020-03-23 08:48:44 +0100},
	Journal = {Econometrica},
	Number = {2},
	Pages = {307--333},
	Title = {Likelihood Ratio Tests for Model Selection and Non-Nested Hypotheses},
	Volume = {57},
	Year = {1989},
	Bdsk-Url-1 = {www.jstor.org/stable/1912557},
	Bdsk-Url-2 = {https://doi.org/10.2307/1912557}}

@article{NJ2014,
	Author = {Chi Tim Ng and Harry Joe},
	Date-Added = {2020-03-23 08:42:13 +0100},
	Date-Modified = {2020-03-23 08:43:00 +0100},
	Journal = {Bernoulli},
	Number = {4},
	Pages = {1738--1764},
	Title = {Model comparison with composite likelihood information criteria},
	Volume = {20},
	Year = {2014}}

@article{GS2010,
	Annote = {doi: 10.1198/jasa.2010.tm09414},
	Author = {Gao, Xin and Song, Peter X. -K.},
	Date-Added = {2020-03-23 08:22:20 +0100},
	Date-Modified = {2020-07-08 10:35:37 +0200},
	Journal = {Journal of the American Statistical Association},
	Number = {492},
	Pages = {1531--1540},
	Title = {Composite Likelihood {B}ayesian Information Criteria for Model Selection in High-Dimensional Data},
	Volume = {105},
	Year = {2010},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAzLi4vLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMjQzMDkyNzEucmlzTxEBZgAAAAABZgACAAAMTWFjaW50b3NoIEhEAAAAAAAAAAAAAAAAAAAAAAAAAEJEAAH/////FDEwLjIzMDdfMjQzMDkyNzEucmlzAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAP////8AAAAAAAAAAAAAAAAABwACAAAKIGN1AAAAAAAAAAAAAAAAAAlEb3dubG9hZHMAAAIALy86VXNlcnM6YXUyMDc0MDk6RG93bmxvYWRzOjEwLjIzMDdfMjQzMDkyNzEucmlzAAAOACoAFAAxADAALgAyADMAMAA3AF8AMgA0ADMAMAA5ADIANwAxAC4AcgBpAHMADwAaAAwATQBhAGMAaQBuAHQAbwBzAGgAIABIAEQAEgAtVXNlcnMvYXUyMDc0MDkvRG93bmxvYWRzLzEwLjIzMDdfMjQzMDkyNzEucmlzAAATAAEvAAAVAAIAD///AAAACAANABoAJABaAAAAAAAAAgEAAAAAAAAABQAAAAAAAAAAAAAAAAAAAcQ=},
	Bdsk-Url-1 = {https://doi.org/10.1198/jasa.2010.tm09414}}

@article{FM2004,
	Abstract = {In the past, little emphasis has been placed on producing data coherent forecasts for discrete valued processes. In this paper the conditional median is suggested as a general method for producing coherent forecasts and is in contrast to the conventional conditional mean. When counts are low we suggest that the emphasis of the forecast method be changed from forecasting future values to forecasting the k-step-ahead conditional distribution. In practice, this usually depends on unknown parameters. We modify the distribution to account for estimation error in a coherent way. The ideas are exemplified by an analysis of Poisson Autoregressive model and of wage loss claims data.},
	Author = {Freeland, R. K. and McCabe, B. P. M.},
	Date-Added = {2020-03-16 10:03:19 +0100},
	Date-Modified = {2020-03-16 10:03:35 +0100},
	Journal = {International Journal of Forecasting},
	Number = {3},
	Pages = {427--434},
	Title = {Forecasting discrete valued low count time series},
	Volume = {20},
	Year = {2004},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S0169207003000141},
	Bdsk-Url-2 = {https://doi.org/10.1016/S0169-2070(03)00014-1}}

@article{Takeuchi1976,
	Author = {K. Takeuchi},
	Date-Added = {2020-02-25 16:16:29 +0100},
	Date-Modified = {2020-02-25 16:17:21 +0100},
	Journal = {Suri Kagaku [Mathematical Sciences] (in Japanese)},
	Pages = {12--18},
	Title = {Distribution of informational statistics and a criterion of model fitting},
	Volume = {153},
	Year = {1976}}

@article{AIC1974,
	Author = {H. Akaike},
	Date-Added = {2020-02-25 16:10:56 +0100},
	Date-Modified = {2020-02-25 16:10:56 +0100},
	Journal = {IEEE Transaction on Automatic Control},
	Number = {6},
	Pages = {716--723},
	Title = {A new look at the statistical model identification},
	Volume = {19},
	Year = {1974}}

@article{BIC1978,
	Author = {G. Schwarz},
	Date-Added = {2020-02-25 16:10:51 +0100},
	Date-Modified = {2020-02-25 16:10:51 +0100},
	Journal = {The Annals of Statistics},
	Number = {2},
	Pages = {461--464},
	Title = {Estimating the dimension of a model},
	Volume = {6},
	Year = {1978}}

@article{HL1998,
	Annote = {doi: 10.1080/01621459.1998.10473771},
	Author = {Heagerty, Patrick J. and Lele, Subhash R.},
	Date-Added = {2020-02-25 15:45:44 +0100},
	Date-Modified = {2020-02-25 15:46:09 +0100},
	Journal = {Journal of the American Statistical Association},
	Number = {443},
	Pages = {1099--1111},
	Title = {A Composite Likelihood Approach to Binary Spatial Data},
	Volume = {93},
	Year = {1998},
	Bdsk-Url-1 = {https://doi.org/10.1080/01621459.1998.10473771}}

@article{VV2005,
	Abstract = {{$[$}A composite likelihood consists of a combination of valid likelihood objects, usually related to small subsets of data. The merit of composite likelihood is to reduce the computational complexity so that it is possible to deal with large datasets and very complex models, even when the use of standard likelihood or Bayesian methods is not feasible. In this paper, we aim to suggest an integrated, general approach to inference and model selection using composite likelihood methods. In particular, we introduce an information criterion for model selection based on composite likelihood. We also describe applications to the modelling of time series of counts through dynamic generalised linear models and to the analysis of the well-known Old Faithful geyser dataset.{$]$}},
	Author = {Varin, Cristiano and Vidoni, Paolo},
	Date-Added = {2020-02-25 15:44:11 +0100},
	Date-Modified = {2020-07-05 17:00:18 +0200},
	Journal = {Biometrika},
	Number = {3},
	Pages = {519--528},
	Title = {A Note on Composite Likelihood Inference and Model Selection},
	Volume = {92},
	Year = {2005},
	Bdsk-Url-1 = {www.jstor.org/stable/20441211}}

@article{CN2004,
	Abstract = {{$[$}For likelihood-based inference involving distributions in which high-dimensional dependencies are present it may be useful to use approximate likelihoods based, for example, on the univariate or bivariate marginal distributions. The asymptotic properties of formal maximum likelihood estimators in such cases are outlined. In particular, applications in which only a single q ×1 vector of observations is observed are examined. Conditions under which consistent estimators of parameters result from the approximate likelihood using only pairwise joint distributions are studied. Some examples are analysed in detail.{$]$}},
	Author = {Cox, D. R. and Reid, N.},
	Date-Added = {2020-02-25 15:42:53 +0100},
	Date-Modified = {2020-07-05 17:02:50 +0200},
	Journal = {Biometrika},
	Number = {3},
	Pages = {729--737},
	Title = {A Note on Pseudolikelihood Constructed from Marginal Densities},
	Volume = {91},
	Year = {2004},
	Bdsk-Url-1 = {www.jstor.org/stable/20441134}}

@article{godambe60,
	Author = {V. P. Godambe},
	Journal = {Ann. Math. Stat.},
	Pages = {1208--1211},
	Title = {An optimum property of regular maximum likelihood equation},
	Volume = {31},
	Year = {1960}}

@article{varin08,
	Author = {C. Varin},
	Journal = {Advances in Statistical Analysis},
	Number = {1},
	Pages = {1--28},
	Title = {On composite marginal likelihoods},
	Volume = {92},
	Year = {2008}}

@article{intOU03,
	Author = {O. E. Barndorff-Nielsen and N. Shephard},
	Journal = {Scandinavian Journal of Statistics},
	Number = {2},
	Pages = {277--295},
	Title = {Integrated {O}{U} processes and non-{Gaussian} {O}{U}-based stochastic volatility models},
	Volume = {30},
	Year = {2003},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAwLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMjA0NDExMzQucmlzTxEBZgAAAAABZgACAAAMTWFjaW50b3NoIEhEAAAAAAAAAAAAAAAAAAAAAAAAAEJEAAH/////FDEwLjIzMDdfMjA0NDExMzQucmlzAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAP////8AAAAAAAAAAAAAAAAABgACAAAKIGN1AAAAAAAAAAAAAAAAAAlEb3dubG9hZHMAAAIALy86VXNlcnM6YXUyMDc0MDk6RG93bmxvYWRzOjEwLjIzMDdfMjA0NDExMzQucmlzAAAOACoAFAAxADAALgAyADMAMAA3AF8AMgAwADQANAAxADEAMwA0AC4AcgBpAHMADwAaAAwATQBhAGMAaQBuAHQAbwBzAGgAIABIAEQAEgAtVXNlcnMvYXUyMDc0MDkvRG93bmxvYWRzLzEwLjIzMDdfMjA0NDExMzQucmlzAAATAAEvAAAVAAIAD///AAAACAANABoAJABXAAAAAAAAAgEAAAAAAAAABQAAAAAAAAAAAAAAAAAAAcE=}}

@article{DiggleGratton84,
	Author = {P. J. Diggle and R. J. Gratton},
	Journal = {Journal of the Royal Statistical Society Series B},
	Number = {2},
	Pages = {193--227},
	Title = {Monte {Carlo} methods of inference for implicit statistical models},
	Volume = {46},
	Year = {1984}}

@incollection{LermanManski81,
	Author = {S. Lerman and C. Manski},
	Booktitle = {Structural analysis of discrete data with econometric applications},
	Editor = {S. Lerman and C. Manski},
	Pages = {305--319},
	Publisher = {MIT Press},
	Title = {On the use of simulated frequencies to approximate choice probabilities},
	Year = {1981}}

@article{NeilFlury11,
	Author = {T. Flury and N. Shephard},
	Journal = {Econometric Theory},
	Number = {27},
	Pages = {933-956},
	Title = {Bayesian inference based only on simulated likelihood: particle filter analysis of dynamic economic models},
	Year = {2011}}

@article{basse14,
	Author = {A. Basse-O'Connor and S. E. Graversen and J. Pedersen},
	Date-Added = {2015-04-13 17:16:03 +0000},
	Date-Modified = {2015-04-13 17:18:27 +0000},
	Journal = {SIAM Theory of Probability and its Applications},
	Title = {Stochastic integration on the real line},
	Year = {2014}}

@book{Mishura2008,
	Author = {Y. S. Mishura},
	Publisher = {Springer Berlin Heidelberg},
	Title = {Stochastic Calculus for Fractional Brownian Motion and Related Processes},
	Year = {2008}}

@book{cramer67,
	Author = {H. Cram\'er and M. R. Leadbetter},
	Publisher = {John Wiley and Sons},
	Title = {Stationary and related stochastic processes},
	Year = {1967}}

@book{mandelbrot82,
	Author = {B. B. Mandelbrot},
	Edition = {1st},
	Publisher = {W. H. Freeman and Company},
	Title = {The Fractal Geometry of Nature},
	Year = {1982}}

@article{comte96b,
	Author = {F. Comte and E. Renault},
	Journal = {Journal of Econometrics},
	Pages = {101-149},
	Title = {Long memory continuous time models},
	Volume = {73},
	Year = {1996}}

@article{comte96a,
	Author = {F. Comte},
	Journal = {Journal of Time Series Analysis},
	Number = {1},
	Pages = {19-36},
	Title = {Simulation and estimation of long memory continuous time models},
	Volume = {17},
	Year = {1996}}

@article{kolmogorov41,
	Author = {A. N. Kolmogorov},
	Journal = {Doklady Akademii Nauk SSSR},
	Number = {4},
	Pages = {299-303},
	Title = {The local structure of turbulence in incompressible viscous fluid for very large {Reynolds} numbers},
	Volume = {30},
	Year = {1941}}

@book{BGT,
	Author = {N. H. Bingham and C. M. Goldie and J. L. Teugels},
	Date-Added = {2015-03-11 12:48:03 +0000},
	Date-Modified = {2015-03-11 12:48:57 +0000},
	Publisher = {Cambridge University Press},
	Title = {Regular Variation},
	Year = {1989}}

@article{comte12,
	Author = {F. Comte and L. Coutin and E. Renault},
	Journal = {Annals of Finance},
	Number = {3},
	Pages = {337-378},
	Title = {Affine fractional stochastic volatility models},
	Volume = {8},
	Year = {2012}}

@article{comte98,
	Author = {Fabienne Comte and Eric Renault},
	Journal = {Mathematical Finance},
	Number = {4},
	Pages = {291-323},
	Title = {Long memory in continuous-time stochastic volatility models},
	Volume = {8},
	Year = {1998}}

@article{corlay14,
	Author = {Sylvain Corlay and Joachim Lebovits and Jacques L\'evy V\'ehel},
	Journal = {Mathematical Finance},
	Number = {2},
	Pages = {364-402},
	Title = {Multifractional stochastic volatility models},
	Volume = {24},
	Year = {2014}}

@article{gneiting04,
	Author = {Tilmann Gneiting and Martin Schlather},
	Journal = {SIAM review},
	Number = {2},
	Pages = {269-282},
	Title = {Stochastic models that separate fractal dimension and the {Hurst} effect},
	Volume = {46},
	Year = {2004}}

@article{andersen_etal01b,
	Author = {T. G. Andersen and T. Bollerslev and F. X. Diebold and P. Labys},
	Journal = {Journal of the American Statistical Association},
	Number = {453},
	Pages = {42-55},
	Title = {The distribution of realized exchange rate volatility},
	Volume = {96},
	Year = {2001}}

@article{andersen_etal01a,
	Author = {T. G. Andersen and T. Bollerslev and F. X. Diebold and H. Ebens},
	Journal = {Journal of Financial Economics},
	Number = {1},
	Pages = {43-76},
	Title = {The distribution of realized stock return volatility},
	Volume = {61},
	Year = {2001}}

@article{nuzman_poor00,
	Author = {C. J. Nuzman and V. H. Poor},
	Journal = {Journal of Applied Probability},
	Number = {2},
	Pages = {429-452},
	Title = {Linear estimation of self-similar processes via {Lamberti}'s transformation},
	Volume = {37},
	Year = {2000}}

@book{grimmett_stirzaker,
	Author = {Geoffrey Grimmett and David Stirzaker},
	Edition = {3rd},
	Publisher = {Oxford University Press},
	Title = {Probability and Random Processes},
	Year = {2001}}

@article{rogers97,
	Author = {L. C. G. Rogers},
	Journal = {Mathematical Finance},
	Pages = {95-105},
	Title = {Arbitrage with fractional {Brownian} motion},
	Volume = {7},
	Year = {1997}}

@article{GJR2018,
	Author = {J. Gatheral and T. Jaisson and M. Rosenbaum},
	Date-Modified = {2021-10-13 11:25:24 +0200},
	Journal = {Quantitative Finance},
	Number = {6},
	Pages = {933--949},
	Title = {Volatility is rough},
	Volume = {18},
	Year = 2018}

@book{NeilSV,
	Author = {Neil Shephard},
	Publisher = {Oxford University Press},
	Title = {Stochastic Volatility, Selected Readings},
	Year = {2007}}

@article{Kent82,
	Author = {J. Kent},
	Journal = {Biometrika},
	Pages = {939-953},
	Title = {Robust properties of likelihood ratio tests},
	Volume = {94},
	Year = {1982}}

@article{Lindsay88,
	Author = {B. Lindsay},
	Journal = {Contemporary Mathematics},
	Pages = {220-239},
	Title = {Composite likelihood methods},
	Volume = {80},
	Year = {1988}}

@book{MolenberghsVerbeke05,
	Author = {G. Molenberghs and G. Verbeke},
	Publisher = {Springer, New York},
	Title = {Models for discrete longitudinal data},
	Year = {2005}}

@article{PMCMC,
	Author = {Christophe Andrieu and Arnaud Doucet and Roman Holenstein},
	Date-Modified = {2020-07-08 10:34:54 +0200},
	Journal = {Journal of the Royal Statistical Society: Series B},
	Pages = {269-342},
	Title = {Particle {Markov} chain {Monte} {Carlo} methods},
	Volume = {72},
	Year = {2010}}

@book{AbramowitzStegun,
	Author = {Milton Abramowitz and Irene A. Stegun},
	Date-Added = {2015-01-14 22:47:55 +0000},
	Date-Modified = {2015-01-14 22:50:57 +0000},
	Edition = {10th},
	Editor = {National Bureau of Standards Applied Mathematics Series},
	Publisher = {United States Department of Commerce},
	Title = {Handbook of mathematical functions with formulas, graphs, and mathematical tables},
	Volume = {55},
	Year = {1972}}

@article{mancini09,
	Author = {C. Mancini},
	Date-Added = {2014-12-16 22:55:18 +0000},
	Date-Modified = {2014-12-16 22:56:20 +0000},
	Journal = {Scandinavian Journal of Statistics},
	Pages = {270-296},
	Title = {Non-parametric threshold estimation for models with stochastic diffusion coefficient and jumps},
	Volume = {36},
	Year = {2009}}

@article{preAvg09,
	Author = {J. Jacod and Y. Li and P. A. Mykland and M. Podolskij and M. Vetter},
	Date-Added = {2014-12-16 22:52:05 +0000},
	Date-Modified = {2014-12-16 22:54:25 +0000},
	Journal = {Stochastic processes and their applications},
	Pages = {2249-2276},
	Title = {Microstructure noise in the continuous case: The pre-averaging approach},
	Volume = {119},
	Year = {2009}}

@article{digglemarron88,
	Author = {Peter Diggle and J. S. Marron},
	Date-Added = {2014-12-10 07:45:36 +0000},
	Date-Modified = {2014-12-10 07:47:00 +0000},
	Journal = {Journal of the American Statistical Association},
	Number = {403},
	Pages = {793-800},
	Title = {Equivalence of Smoothing Parameter Selectors in Density and Intensity Estimation},
	Volume = {83},
	Year = {1988}}

@article{realizedKernels,
	Author = {Ole E. Barndorff-Nielsen and Peter R. Hansen and Asger Lunde and Neil Shephard},
	Date-Added = {2014-12-02 19:56:41 +0000},
	Date-Modified = {2014-12-10 07:47:14 +0000},
	Journal = {Econometrica},
	Number = {8},
	Pages = {1481-1536},
	Title = {Designing realized kernels to measure the ex post variation of equity prices in the presence of noise},
	Volume = {76},
	Year = {2008}}

@article{oomen08,
	Author = {Jim E. Griffin and Roel C. A. Oomen},
	Date-Added = {2014-12-02 19:51:20 +0000},
	Date-Modified = {2014-12-02 19:52:54 +0000},
	Journal = {Econometric Reviews},
	Pages = {230-253},
	Title = {Sampling returns for realized variance calculations: tick time or transaction time?},
	Volume = {27},
	Year = {2008}}

@article{twoTimeScales,
	Author = {Lan Zhang and Per A. Mykland and Yacine A\"it-Sahalia},
	Date-Added = {2014-11-22 02:12:48 +0000},
	Date-Modified = {2014-11-22 02:15:09 +0000},
	Journal = {Journal of the American Statistical Association},
	Number = {472},
	Pages = {1394-1411},
	Title = {A Tale of Two Time Scales: Determining Integrated Volatility With Noisy High-Frequency Data},
	Volume = {100},
	Year = {2005}}

@article{OlePollardNeil12,
	Author = {Ole E. Barndorff-Nielsen and David G. Pollard and Neil Shephard},
	Date-Added = {2014-11-14 17:11:38 +0000},
	Date-Modified = {2014-11-18 03:36:37 +0000},
	Journal = {Quantitative Finance},
	Pages = {587-605},
	Title = {Integer-valued {L{\'e}vy} processes and low latency financial econometrics},
	Volume = {12},
	Year = {2012}}

@article{press68,
	Author = {S. J. Press},
	Date-Added = {2014-11-03 01:46:13 +0000},
	Date-Modified = {2014-11-18 03:35:51 +0000},
	Journal = {Journal of the American Statistical Association},
	Pages = {607-613},
	Title = {A modified compound {Poisson} process with normal compounding},
	Volume = {63},
	Year = {1968}}

@article{press67,
	Author = {S. J. Press},
	Date-Added = {2014-11-03 01:45:10 +0000},
	Date-Modified = {2014-11-03 01:46:11 +0000},
	Journal = {Journal of Business},
	Pages = {317-335},
	Title = {A compound events model for security prices},
	Volume = {40},
	Year = {1967}}

@article{SahaliaMyklandZhang11,
	Author = {Yacine A\"it-Sahalia and Per A. Mykland and Lan Zhang},
	Date-Added = {2014-11-03 01:40:50 +0000},
	Date-Modified = {2014-11-03 01:42:38 +0000},
	Journal = {Journal of Econometrics},
	Pages = {160-175},
	Title = {Ultra high frequency volatility estimation with dependent microstructure noise},
	Volume = {160},
	Year = {2011}}

@article{PeterAsgerRV06,
	Author = {Peter R. Hansen and Asger Lunde},
	Date-Added = {2014-11-03 01:36:25 +0000},
	Date-Modified = {2014-11-03 01:37:34 +0000},
	Journal = {Journal of Business and Economic Statistics},
	Number = {2},
	Pages = {127-161},
	Title = {Realized variance and market microstructure noise},
	Volume = {24},
	Year = {2006}}

@article{oomen06,
	Author = {Roel C. A. Oomen},
	Date-Added = {2014-11-03 01:34:40 +0000},
	Date-Modified = {2014-11-03 01:36:05 +0000},
	Journal = {Journal of Business and Economic Statistics},
	Number = {2},
	Pages = {219-237},
	Title = {Properties of realized variance under alternative sampling schemes},
	Volume = {24},
	Year = {2006}}

@article{oomen05,
	Author = {Roel C. A. Oomen},
	Date-Added = {2014-11-03 01:33:22 +0000},
	Date-Modified = {2014-11-03 01:34:38 +0000},
	Journal = {Journal of Financial Econometrics},
	Number = {4},
	Pages = {555-577},
	Title = {Properties of bias-corrected realized variance under alternative sampling schemes},
	Volume = {3},
	Year = {2005},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAxLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzL1MwMTY5MjA3MDAzMDAwMTQxLnJpc08RAWgAAAAAAWgAAgAADE1hY2ludG9zaCBIRAAAAAAAAAAAAAAAAAAAAAAAAABCRAAB/////xVTMDE2OTIwNzAwMzAwMDE0MS5yaXMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD/////AAAAAAAAAAAAAAAAAAYAAgAACiBjdQAAAAAAAAAAAAAAAAAJRG93bmxvYWRzAAACADAvOlVzZXJzOmF1MjA3NDA5OkRvd25sb2FkczpTMDE2OTIwNzAwMzAwMDE0MS5yaXMADgAsABUAUwAwADEANgA5ADIAMAA3ADAAMAAzADAAMAAwADEANAAxAC4AcgBpAHMADwAaAAwATQBhAGMAaQBuAHQAbwBzAGgAIABIAEQAEgAuVXNlcnMvYXUyMDc0MDkvRG93bmxvYWRzL1MwMTY5MjA3MDAzMDAwMTQxLnJpcwATAAEvAAAVAAIAD///AAAACAANABoAJABYAAAAAAAAAgEAAAAAAAAABQAAAAAAAAAAAAAAAAAAAcQ=}}

@article{OleNeil03_intOU,
	Author = {Ole E. Barndorff-Nielsen and Neil Shephard},
	Date-Added = {2014-10-23 18:50:24 +0000},
	Date-Modified = {2014-10-23 18:52:37 +0000},
	Journal = {Scandinavian Journal of Statistics},
	Number = {2},
	Pages = {277-295},
	Title = {Integrated OU Processes and Non-Gaussian OU-based Stochastic Volatility Models},
	Volume = {30},
	Year = {2003}}

@article{almut11,
	Author = {Almut Veraart},
	Date-Added = {2014-10-23 18:45:41 +0000},
	Date-Modified = {2014-11-18 03:34:18 +0000},
	Journal = {The Econometrics Journal},
	Pages = {204-240},
	Title = {Likelihood estimation of {L{\'e}vy}-driven stochastic volatility models through realized variance measures},
	Volume = {14},
	Year = {2011}}

@article{OleNeil06,
	Author = {Ole E. Barndorff-Nielsen and Neil Shephard},
	Date-Added = {2014-10-23 18:43:33 +0000},
	Date-Modified = {2014-11-18 03:36:25 +0000},
	Journal = {Journal of Econometrics},
	Keywords = {Kalman Filter; L{\'e}vy process; Long memory; Quasi-likelihood; Realised variance; Stochastic volatility; Time-change},
	Pages = {217-252},
	Title = {Impact of jumps in returns and realised variances: econometric analysis of time-deformed {L{\'e}vy} processes},
	Volume = {131},
	Year = {2006}}

@article{BNLSV2014,
	Author = {Ole E. Barndorff-Nielsen and Asger Lunde and Neil Shephard and Almut Veraart},
	Date-Added = {2014-08-26 00:31:07 +0000},
	Date-Modified = {2020-03-16 13:05:35 +0100},
	Journal = {Scandinavian Journal of Statistics},
	Pages = {693-724},
	Title = {Integer-valued Trawl Processes: A Class of Stationary Infinitely Divisible Processes},
	Volume = {41},
	Year = {2014}}

@article{ole_LevyBases10,
	Author = {Ole E. Barndorff-Nielsen},
	Date-Added = {2014-08-26 00:28:33 +0000},
	Date-Modified = {2014-08-26 15:35:56 +0000},
	Journal = {Thiele Research Reports},
	Title = {L\'evy Bases and Extended Subordination},
	Year = {2010}}

@phdthesis{Fink11,
	Author = {Holger M. Fink},
	Date-Added = {2014-08-26 00:26:52 +0000},
	Date-Modified = {2014-08-26 00:28:24 +0000},
	School = {Technischen Universitat Munchen},
	Title = {Stochastic processes beyond semimartingales with application to interest rates, credit risk and volatility modeling},
	Year = {2011}}

@incollection{tumour07,
	Address = {London},
	Author = {O.E. Barndorff-Nielsen and E.B.V. Jensen and K.\'{Y}.J\'{o}nsd\'{o}ttir and J. Schmiegel},
	Booktitle = {Statistical Methods for Spatio-Temporal Systems},
	Editor = {B. Finkenst\"{a}dt and L. Held and V. Isham},
	Keywords = {Ambit processes, Biology, Tumour growth},
	Pages = {47--75},
	Publisher = {Chapman and Hall/CRC},
	Title = {Spatio-temporal modelling --- with a view to biological growth},
	Year = {2007}}

@incollection{ambitTC07,
	Address = {Berlin},
	Author = {Barndorff-Nielsen, Ole E. and Schmiegel, J{\"u}rgen},
	Booktitle = {Stochastic analysis and applications},
	Doi = {10.1007/978-3-540-70847-6_5},
	Mrclass = {60G60 (76F55 76M35 92C15 92C50)},
	Mrnumber = {2397785 (2009f:60064)},
	Mrreviewer = {Alexander D. Ukhlov},
	Pages = {93--124},
	Publisher = {Springer},
	Series = {Abel Symp.},
	Title = {Ambit processes: with applications to turbulence and tumour growth},
	Url = {http://dx.doi.org/10.1007/978-3-540-70847-6_5},
	Volume = {2},
	Year = {2007},
	Bdsk-Url-1 = {http://dx.doi.org/10.1007/978-3-540-70847-6_5}}

@article{ole_turbulence03,
	Author = {O.E. Barndorff-Nielsen and J. Schmiegel},
	Journal = {Russian Math. Surveys},
	Keywords = {Ambit processes, turbulence},
	Number = {1},
	Pages = {65--90},
	Title = {L\'{e}vy-based Tempo-Spatial Modelling, with Applications to Turbulence},
	Volume = {59},
	Year = {2003}}

@incollection{ole-jurgen09,
	Address = {Berlin},
	Author = {Barndorff-Nielsen, Ole E. and Schmiegel, J{\"u}rgen},
	Booktitle = {Advanced financial modelling},
	Doi = {10.1515/9783110213140.1},
	Mrclass = {60G10 (60H30 62M09)},
	Mrnumber = {2648456 (2011j:60114)},
	Mrreviewer = {H. Salehi},
	Pages = {1--25},
	Publisher = {Walter de Gruyter},
	Series = {Radon Ser. Comput. Appl. Math.},
	Title = {Brownian semistationary processes and volatility/intermittency},
	Url = {http://dx.doi.org/10.1515/9783110213140.1},
	Volume = {8},
	Year = {2009},
	Bdsk-Url-1 = {http://dx.doi.org/10.1515/9783110213140.1}}

@article{ole_mikko_jurgen13,
	Author = {O. E. Barndorff-Nielsen and M. S. Pakkanen and J. Schmiegel},
	Date-Modified = {2015-03-25 22:29:54 +0000},
	Journal = {Electronic Journal of Statistics},
	Keywords = {Brownian semi-stationary processes, energy dissipation, intermittency, power variation, turbulence, volatility},
	Number = {2},
	Pages = {1996-2021},
	Title = {{Assessing} {Relative} {Volatility}/{Intermittency}/{Energy} {Dissipation}},
	Volume = {8},
	Year = {2014}}

@article{ole_jose_mark09,
	Author = {O. E. Barndorff-Nielsen and J. M. Corcuera and M. Podolskij},
	Journal = {Stochastic Process. Appl.},
	Keywords = {Central limit theorem; Chaos expansion; Gaussian processes; High-frequency data; Multiple Wiener--It{\^o} integrals; Power variation},
	Number = {6},
	Pages = {1845--1865},
	Title = {Power variation for {Gaussian} processes with stationary increments},
	Volume = {119},
	Year = {2009}}

@article{ole_jose_mark11,
	Author = {O. E. Barndorff-Nielsen and J. M. Corcuera and M. Podolskij},
	Journal = {Bernoulli},
	Keywords = {central limit theorem; Gaussian processes; intermittency; non-semimartingales; turbulence; volatility; Wiener chaos},
	Number = {4},
	Pages = {1159--1194},
	Title = {Multipower variation for {Brownian} semistationary processes},
	Volume = {17},
	Year = {2011}}

@unpublished{ole_feb_almut12,
	Author = {O. E. Barndorff-Nielsen and F. E. Benth and A. E. D. Veraart},
	Keywords = {Ambit Stochastics; random measure; L{\'e}vy basis; stochastic volatility; extended subordination; meta-times; non-semimartingales},
	Note = {Working paper},
	Title = {Recent advances in ambit stochastics with a view towards tempo-spatial stochastic volatility/intermittency},
	Year = {2012}}

@incollection{ole_jose_mark13,
	Address = {Berlin},
	Author = {Barndorff-Nielsen, Ole E. and Corcuera, Jos{\'e} Manuel and Podolskij, Mark},
	Booktitle = {Prokhorov and Contemporary Probability Theory},
	Editor = {Shiryaev, A. N. and Varadhan, S. R. S. and Presman, E.},
	Pages = {69-96},
	Publisher = {Springer},
	Title = {Limit theorems for functionals of higher order differences of {B}rownian semistationary processes},
	Year = {2013}}

@incollection{ole_graver_jacod_mark_neil13,
	Address = {Berlin},
	Author = {Barndorff-Nielsen, Ole E. and Graversen, Svend Erik and Jacod, Jean and Podolskij, Mark and Shephard, Neil},
	Booktitle = {From Stochastic Calculus to Mathematical Finance},
	Doi = {10.1007/978-3-540-30788-4_3},
	Editor = {Kabanov, Yu. and Liptser, R. and Stoyanov, J.},
	Mrclass = {60F05 (60G48)},
	Mrnumber = {2233534 (2007c:60022)},
	Mrreviewer = {Anna Karczewska},
	Pages = {33--68},
	Publisher = {Springer},
	Title = {A central limit theorem for realised power and bipower variations of continuous semimartingales},
	Url = {http://dx.doi.org/10.1007/978-3-540-30788-4_3},
	Year = {2006},
	Bdsk-Url-1 = {http://dx.doi.org/10.1007/978-3-540-30788-4_3}}

@article{emil13,
	Author = {E. Hedevang and J. Schmiegel},
	Journal = {International Journal of Nonlinear Sciences and Numerical Simulation},
	Number = {7-8},
	Pages = {411-435},
	Title = {A {L{\'e}vy} based approach to isotropic random vector fields},
	Volume = {15},
	Year = {2014}}

@article{jose_emil_mikko_mark13,
	Author = {J. M. Corcuera and E. Hedevang and M. S. Pakkanen and M. Podolskij},
	Journal = {Stochastic Process. Appl.},
	Keywords = {Brownian semi-stationary processes, high frequency data, limit theorems, stable convergencem turbulence},
	Number = {7},
	Pages = {2552--2574},
	Title = {Asymptotic theory for {Brownian} semistationary processes with application to turbulence},
	Volume = {123},
	Year = {2013}}

@article{ole_fred_almut13,
	Author = {O. E. Barndorff-Nielsen and F. E. Benth and A. E. D. Veraart},
	Date-Modified = {2014-02-09 10:21:55 +0000},
	Journal = {Bernoulli},
	Number = {3},
	Pages = {803--845},
	Title = {Modelling energy spot prices by volatility modulated {L{\'e}vy}-driven {Volterra} processes},
	Volume = {19},
	Year = {2013}}

@article{ole_fred_almut11,
	Author = {O. E. Barndorff-Nielsen and F. E. Benth and A. E. D. Veraart},
	Journal = {Adv. Appl. Probab.},
	Keywords = {Electricity Markets, Forward Prices, Random Fields, Ambit Fields, Levy Basis, Samuelson Effect, Stochastic Volatility},
	Number = {3},
	Pages = {to appear},
	Title = {Modelling Electricity Forward Markets by Ambit Fields},
	Volume = {46},
	Year = {2014}}

@unpublished{bennedsen14a,
	Author = {M. Bennedsen and A. Lunde and M. S. Pakkanen},
	Journal = {Working paper},
	Keywords = {Stochastic simulation; Discretization; L{\'e}vy semistationary processes; Stochastic volatility; Estimation; Finite sample properties},
	Note = {Working paper},
	Title = {Discretization of {L}\'evy semistationary processes with application to estimation},
	Year = {2014}}

@unpublished{bennedsen15,
	Author = {M. Bennedsen},
	Keywords = {Electricity},
	Note = {Working Paper},
	Title = {Rough electricity: a new fractal multi-factor model of electricity spot prices},
	Year = {2015}}

@incollection{veraart14,
	Address = {New York},
	Author = {A. E. D. Veraart and L. A. M. Veraart},
	Booktitle = {Quantitative Energy Finance},
	Editor = {F. E. Benth and V. A. Kholodnyi and P. Laurence},
	Pages = {157--188},
	Publisher = {Springer},
	Title = {Modelling Electricity Day-Ahead Prices by Multivariate {L{\'e}vy} Semistationary Processes},
	Year = {2014}}

@article{Benth10,
	Author = {F. E. Benth and M. Groth and O. Wallin},
	Doi = {10.1080/17442501003629554},
	Journal = {Stochastics An International Journal of Probability and Stochastic Processes: formerly Stochastics and Stochastics Reports},
	Keywords = {Ornstein--Uhlenbeck process, subordinators, stochastic volatility, Malliavin derivative, Greeks, Monte Carlo methods},
	Number = {3},
	Pages = {291--313},
	Title = {Derivative-free {Greeks} for the {Barndorff-Nielsen} and {Shephard} stochastic volatility model},
	Url = {http://www.tandfonline.com/doi/abs/10.1080/17442501003629554#.UjsOGMa-2M4},
	Volume = {82},
	Year = {2010},
	Bdsk-Url-1 = {http://www.tandfonline.com/doi/abs/10.1080/17442501003629554#.UjsOGMa-2M4},
	Bdsk-Url-2 = {http://dx.doi.org/10.1080/17442501003629554}}

@article{Benth11,
	Author = {F. E. Benth},
	Journal = {Mathematical Finance},
	Keywords = {Commodity Markets, Ornstein--Uhlenbeck process, subordinators, stochastic volatility, Heston Model},
	Number = {4},
	Pages = {595--625},
	Title = {The {Stochastic} {Volatility} {Model} {Of} {Barndorff}-{Nielsen} {And} {Shephard} {In} {Commodity} {Markets}},
	Volume = {21},
	Year = {2011}}

@article{geman06,
	Author = {H. Geman and A. Roncoroni},
	Journal = {Journal of Business},
	Keywords = {Electricity prices, jump diffusions, statistical estimation, calibration, simulation, energy price risk},
	Number = {3},
	Title = {Understanding the Fine Structure of Electricity Prices},
	Volume = {79},
	Year = {2006},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAzLi4vLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMjQzMDkyNzEucmlzTxEBZgAAAAABZgACAAAMTWFjaW50b3NoIEhEAAAAAAAAAAAAAAAAAAAAAAAAAEJEAAH/////FDEwLjIzMDdfMjQzMDkyNzEucmlzAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAP////8AAAAAAAAAAAAAAAAABwACAAAKIGN1AAAAAAAAAAAAAAAAAAlEb3dubG9hZHMAAAIALy86VXNlcnM6YXUyMDc0MDk6RG93bmxvYWRzOjEwLjIzMDdfMjQzMDkyNzEucmlzAAAOACoAFAAxADAALgAyADMAMAA3AF8AMgA0ADMAMAA5ADIANwAxAC4AcgBpAHMADwAaAAwATQBhAGMAaQBuAHQAbwBzAGgAIABIAEQAEgAtVXNlcnMvYXUyMDc0MDkvRG93bmxvYWRzLzEwLjIzMDdfMjQzMDkyNzEucmlzAAATAAEvAAAVAAIAD///AAAACAANABoAJABaAAAAAAAAAgEAAAAAAAAABQAAAAAAAAAAAAAAAAAAAcQ=}}

@article{Benth04,
	Author = {F. E. Benth and J. \v{S}altyt{\'e}-Benth},
	Journal = {International Journal of Theoretical and Applied Finance},
	Keywords = {Energy markets; heavy tails; price jumps; normal inverse Gaussian distribution; L{\'e}vy processes; incomplete markets; arbitrage-free pricing of derivatives},
	Number = {2},
	Title = {The {Normal} {Inverse} {Gaussian} Distribution And Spot Price Modelling In Energy Markets},
	Volume = {7},
	Year = {2004}}

@article{benth_kallsen_brandis07,
	Author = {F. E. Benth and J. Kallsen and T. Meyer-Brandis},
	Journal = {Applied Mathematical Finance},
	Keywords = {Electricity markets, spot price modelling, forward and futures pricing, additive processes, Ornstein--Uhlenbeck processes},
	Number = {2},
	Title = {A Non-{Gaussian} {Ornstein}--{Uhlenbeck} Process for Electricity Spot Price Modeling and Derivatives Pricing},
	Volume = {14},
	Year = {2007}}

@article{benth12,
	Author = {F. E. Benth and R. Kiesel and A. Nazarova},
	Journal = {Energy Economics},
	Number = {5},
	Pages = {1589--1616},
	Title = {A critical empirical study of three electricity spot price models},
	Volume = {34},
	Year = {2012},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxA0Li4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzL3RhbmRmX3Vhc2EyMDEwNV8xNTMxLnJpc08RAXYAAAAAAXYAAgAADE1hY2ludG9zaCBIRAAAAAAAAAAAAAAAAAAAAAAAAABCRAAB/////xh0YW5kZl91YXNhMjAxMDVfMTUzMS5yaXMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD/////AAAAAAAAAAAAAAAAAAYAAgAACiBjdQAAAAAAAAAAAAAAAAAJRG93bmxvYWRzAAACADMvOlVzZXJzOmF1MjA3NDA5OkRvd25sb2Fkczp0YW5kZl91YXNhMjAxMDVfMTUzMS5yaXMAAA4AMgAYAHQAYQBuAGQAZgBfAHUAYQBzAGEAMgAwADEAMAA1AF8AMQA1ADMAMQAuAHIAaQBzAA8AGgAMAE0AYQBjAGkAbgB0AG8AcwBoACAASABEABIAMVVzZXJzL2F1MjA3NDA5L0Rvd25sb2Fkcy90YW5kZl91YXNhMjAxMDVfMTUzMS5yaXMAABMAAS8AABUAAgAP//8AAAAIAA0AGgAkAFsAAAAAAAACAQAAAAAAAAAFAAAAAAAAAAAAAAAAAAAB1Q==}}

@article{cartea05,
	Author = {\'A. Cartea and M. G. Figueroa},
	Journal = {Applied Mathematical Finance},
	Keywords = {Energy markets; heavy tails; price jumps; normal inverse Gaussian distribution; L{\'e}vy processes; incomplete markets; arbitrage-free pricing of derivatives},
	Number = {4},
	Pages = {313--335},
	Title = {Pricing in electricity markets: a mean reverting jump diffusion model with seasonality},
	Volume = {12},
	Year = {2005}}

@article{hambly09,
	Author = {B. Hambly and A. Howison and T. Kluge},
	Journal = {Quantitative Finance},
	Keywords = {Energy derivatives, Financial mathematics, Stochastic jumps, Numerical methods for option pricing, Continuous time models, Derivative pricing models},
	Number = {8},
	Pages = {937--949},
	Title = {Modelling spikes and pricing swing options in electricity markets},
	Volume = {9},
	Year = {2009}}

@article{Schwartz97,
	Author = {E. Schwartz},
	Journal = {The Journal of Finance},
	Keywords = {Commodity Prices, Schwartz Model, Factor Model},
	Number = {3},
	Pages = {923--973},
	Title = {The stochastic behavior of commodity prices: Implications for valuation and hedging},
	Volume = {52},
	Year = {1997}}

@article{tankov08,
	Author = {T. Meyer-{B}randis and P. Tankov},
	Journal = {International Journal of Theoretical and Applied Finance},
	Number = {5},
	Pages = {503--528},
	Title = {Multi-factor jump-diffusion models of electricity prices},
	Volume = {11},
	Year = {2008}}

@incollection{carmona04,
	Author = {R. Carmona and M. Ludkovski},
	Booktitle = {Contemporary Mathematics},
	Editor = {G. Yin and Y. Zhang},
	Pages = {65--80},
	Publisher = {American Mathematical Society},
	Title = {Spot Convenience Yield Models for the Energy Markets},
	Year = {2004}}

@article{hayfavi14,
	Author = {A. Hayfavi and I. Talasli},
	Journal = {Journal of Computational and Applied Mathematics},
	Number = {B},
	Pages = {434--442},
	Title = {Stochastic multifactor modeling of spot electricity prices},
	Volume = {259},
	Year = {2014},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAwLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMjA0NDExMzQucmlzTxEBZgAAAAABZgACAAAMTWFjaW50b3NoIEhEAAAAAAAAAAAAAAAAAAAAAAAAAEJEAAH/////FDEwLjIzMDdfMjA0NDExMzQucmlzAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAP////8AAAAAAAAAAAAAAAAABgACAAAKIGN1AAAAAAAAAAAAAAAAAAlEb3dubG9hZHMAAAIALy86VXNlcnM6YXUyMDc0MDk6RG93bmxvYWRzOjEwLjIzMDdfMjA0NDExMzQucmlzAAAOACoAFAAxADAALgAyADMAMAA3AF8AMgAwADQANAAxADEAMwA0AC4AcgBpAHMADwAaAAwATQBhAGMAaQBuAHQAbwBzAGgAIABIAEQAEgAtVXNlcnMvYXUyMDc0MDkvRG93bmxvYWRzLzEwLjIzMDdfMjA0NDExMzQucmlzAAATAAEvAAAVAAIAD///AAAACAANABoAJABXAAAAAAAAAgEAAAAAAAAABQAAAAAAAAAAAAAAAAAAAcE=}}

@book{pilipovic07,
	Author = {D. Pilipovic},
	Publisher = {Mc{G}raw-{H}ill},
	Title = {Energy Risk: Valuing and Managing Energy Derivatives},
	Year = {2007}}

@book{kaminski04,
	Author = {V. Kaminski},
	Publisher = {Risk Books},
	Title = {Managing Energy Price Risk: Third Edition},
	Year = {2004}}

@article{casassus05,
	Author = {J. Casassus and P. Collin-Dufresne},
	Journal = {The Journal of Finance},
	Number = {5},
	Pages = {2283--2331},
	Title = {Stochastic Convenience Yield Implied from Commodity Futures and Interest Rates},
	Volume = {60},
	Year = {2005}}

@article{weron00,
	Author = {R. Weron and B. Przybylowicz},
	Journal = {Physica A},
	Pages = {462--468},
	Title = {Hurst analysis of electricity price dynamics},
	Volume = {286},
	Year = {2000}}

@article{simonsen02,
	Author = {I. Simonsen},
	Journal = {Physica A},
	Pages = {597--606},
	Title = {Measuring anti-correlations in the nordic electricity spot market by wavelets},
	Volume = {233},
	Year = {2002}}

@article{erzgraber_etal08,
	Author = {H. Erzgr\"aber and F. Strozzi and J. Zald\'ivar and H. Touchette and E. Guti\'errez and D. K. Arrowsmith},
	Journal = {Physica A},
	Pages = {6567--6574},
	Title = {Time series analysis and long range correlations of Nordic spot electricity market data},
	Volume = {287},
	Year = {2008}}

@article{norouzzadeh07,
	Author = {P. Norouzzadeh and W. Dullaert and B. Rahmani},
	Journal = {Physica A},
	Pages = {333--342},
	Title = {Anti-correlation and multifractal features of {S}pain electricity spot market},
	Volume = {380},
	Year = {2007}}

@article{kristoufek13,
	Author = {L. Kristoufek and P. Lunackova},
	Journal = {Czech {J}ournal of {E}conomics and {F}inance},
	Number = {5},
	Pages = {407--424},
	Title = {Long-term Memory in Electricity Prices: {C}zech Market Evidence},
	Volume = {63},
	Year = {2013}}

@article{rypdal13,
	Author = {M. Rypdal and O. L{\o}vsletten},
	Journal = {Physica A},
	Number = {1},
	Pages = {194--207},
	Title = {Modeling electricity spot prices using mean-reverting multifractal processes},
	Volume = {392},
	Year = {2013}}

@unpublished{heidar13,
	Author = {F. E. Benth and H. Eyjolfsson},
	Note = {Preprint series, Oslo University},
	Title = {Simulation of volatility modulated {Volterra} processes using hyperbolic stochastic partial differential equations},
	Year = {2013}}

@article{heidar13fourier,
	Author = {Benth, Fred Espen and Eyjolfsson, Heidar and Veraart, Almut E. D.},
	Doi = {10.1137/130905320},
	Fjournal = {SIAM Journal on Financial Mathematics},
	Issn = {1945-497X},
	Journal = {SIAM J. Financial Math.},
	Mrclass = {Preliminary Data},
	Mrnumber = {3163237},
	Number = {1},
	Pages = {71--98},
	Title = {Approximating {L}\'evy {S}emistationary {P}rocesses via {F}ourier {M}ethods in the {C}ontext of {P}ower {M}arkets},
	Url = {http://dx.doi.org/10.1137/130905320},
	Volume = {5},
	Year = {2014},
	Bdsk-Url-1 = {http://dx.doi.org/10.1137/130905320}}

@incollection{Nualart_fbm,
	Address = {Z\"urich},
	Author = {Nualart, David},
	Booktitle = {International {C}ongress of {M}athematicians. {V}ol. {III}},
	Mrclass = {60G15 (60H05 60H30)},
	Mrnumber = {2275741 (2008h:60136)},
	Mrreviewer = {Ali S{\"u}leyman {\"U}st{\"u}nel},
	Pages = {1541--1562},
	Publisher = {Eur. Math. Soc.},
	Title = {Fractional {B}rownian motion: stochastic calculus and applications},
	Year = {2006}}

@article{taqqu2,
	Author = {V. Pipiras and M. S. Taqqu},
	Date-Added = {2014-03-23 13:05:33 +0000},
	Date-Modified = {2014-03-23 13:06:32 +0000},
	Journal = {Bernoulli},
	Number = {6},
	Pages = {873--897},
	Title = {Are classes of deterministic integrands for fractional Brownian motion on an interval complete?},
	Volume = {7},
	Year = {2001}}

@article{taqqu1,
	Author = {V. Pipiras and M. S. Taqqu},
	Date-Added = {2014-03-23 13:02:10 +0000},
	Date-Modified = {2014-03-23 13:05:06 +0000},
	Journal = {Probability Theory and Related Fields},
	Number = {2},
	Pages = {251--291},
	Title = {Integration questions related to fractional Brownian Motion},
	Volume = {118},
	Year = {2000}}

@article{sottinen03,
	Author = {T. Sottinen and E. Valkeila},
	Journal = {Statistics \& Decisions},
	Keywords = {Fractional Brownian Motion, fractional Black-Scholes model, arbitrage, option pricing, replication, stochastic integration, pathwise stochastic integration, Malliavin calculus},
	Number = {21},
	Pages = {137--151},
	Title = {On arbitrage and replication in the fractional {B}lack-{S}choles pricing model},
	Year = {2003}}

@article{gneiting12,
	Author = {T. Gneiting and H. Sevcikova and D. B. Percival},
	Journal = {Statistical Science},
	Number = {2},
	Pages = {247--277},
	Title = {Estimators of {Fractal} {Dimension}: {Assessing} the {Roughness} of {Time} {Series} and {Spatial} {Data}},
	Volume = {27},
	Year = {2012}}

@book{glasserman,
	Address = {New York},
	Author = {P. Glasserman},
	Publisher = {Springer},
	Title = {Monte Carlo Methods in Financial Engineering},
	Year = {2003}}

@article{basse08,
	Author = {A. Basse},
	Journal = {Electronic Journal of Probability},
	Keywords = {semimartingales; Gaussian processes; stationary processes; moving averages; stochastic convolutions; non-canonical representations},
	Number = {39},
	Pages = {1140--1165},
	Title = {Gaussian Moving Averages and Semimartingales},
	Volume = {13},
	Year = {2008}}

@article{bns01,
	Author = {O. E. Barndorff-Nielsen and N. Shephard},
	Journal = {Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
	Keywords = {Background driving L{\'e}vy process;Econometrics;L{\'e}vy density;L{\'e}vy process;Long-range dependence;Option pricing;Ornstein--Uhlenbeck processes;Particle filter;Stochastic volatility;Subordination;Superposition},
	Number = {2},
	Pages = {167--241},
	Title = {Non-Gaussian {Ornstein}--{Uhlenbeck}-based models and some of their uses in financial economics},
	Volume = {63},
	Year = {2001}}

@article{renyi63,
	Author = {A. R{\'e}nyi},
	Journal = {Sankhya Ser. A},
	Pages = {293--302},
	Title = {On stable sequences of events},
	Volume = {25},
	Year = {1963}}

@article{mikko11,
	Author = {M. S. Pakkanen},
	Date-Modified = {2014-01-21 09:38:01 +0000},
	Journal = {International Journal of Theoretical and Applied Finance},
	Keywords = {Brownian semistationary process; conditional full support; non-semimartingale; transaction costs},
	Number = {4},
	Pages = {579--586},
	Title = {Brownian semistationary processes and conditional full support},
	Volume = {14},
	Year = 2011}

@book{limitTheorems,
	Author = {J. Jacod and A. N. Shiryaev},
	Publisher = {Springer},
	Title = {Limit theorems for stochastic processes},
	Year = {2002}}

@article{olegamma12,
	Author = {O. E. Barndorff-Nielsen},
	Journal = {Thiele Research Reports},
	Number = {03},
	Title = {Notes on the gamma kernel},
	Year = {2012}}

@article{guasoni08,
	Author = {P. Guasoni and M. R{\'a}sonyi and W. Schachermayer},
	Journal = {Ann. Appl. Probab.},
	Keywords = {Transaction costs; superreplication; fractional Brownian motion},
	Number = {2},
	Pages = {491--520},
	Title = {Consistent price systems and face-lifting pricing under transaction costs},
	Volume = {18},
	Year = {2008}}

@article{delbaen94,
	Author = {F. Delbaen and W. Schachermayer},
	Journal = {Mathematische Annalen},
	Number = {1},
	Pages = {463--520},
	Title = {A general version of the fundamental theorem of asset pricing},
	Volume = {300},
	Year = {1994},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAvLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMTkxMjU1Ny5yaXNPEQFgAAAAAAFgAAIAAAxNYWNpbnRvc2ggSEQAAAAAAAAAAAAAAAAAAAAAAAAAQkQAAf////8TMTAuMjMwN18xOTEyNTU3LnJpcwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA/////wAAAAAAAAAAAAAAAAAGAAIAAAogY3UAAAAAAAAAAAAAAAAACURvd25sb2FkcwAAAgAuLzpVc2VyczphdTIwNzQwOTpEb3dubG9hZHM6MTAuMjMwN18xOTEyNTU3LnJpcwAOACgAEwAxADAALgAyADMAMAA3AF8AMQA5ADEAMgA1ADUANwAuAHIAaQBzAA8AGgAMAE0AYQBjAGkAbgB0AG8AcwBoACAASABEABIALFVzZXJzL2F1MjA3NDA5L0Rvd25sb2Fkcy8xMC4yMzA3XzE5MTI1NTcucmlzABMAAS8AABUAAgAP//8AAAAIAA0AGgAkAFYAAAAAAAACAQAAAAAAAAAFAAAAAAAAAAAAAAAAAAABug==}}

@article{matern93,
	Author = {M. S. Handcock and M. L. Stein},
	Journal = {Technometrics},
	Number = {4},
	Pages = {403--410},
	Title = {A {B}ayesian Analysis of Kriging},
	Volume = {35},
	Year = {1993}}

@article{matern60,
	Author = {B. Mat\'{e}rn},
	Journal = {Meddelanden fr\aa n Statens Skogsforskningsinstitut},
	Number = {5},
	Pages = {144 pp},
	Title = {Spatial Variation: Stochastic models and their application to some problems in forest surveys and other sampling investigations},
	Volume = {49},
	Year = {1960}}

@book{Nualart10,
	Address = {Berlin},
	Author = {D. Nualart},
	Editor = {D. Nualart},
	Publisher = {Springer},
	Title = {The Malliavin Calculus and Related Topics},
	Year = {2010}}


@book{cont_tankov04,
	Author = {R. Cont and P. Tankov},
	Publisher = {Chapman \& Hall/Financial Mathematics Series},
	Title = {Financial Modelling With Jump Processes},
	Year = {2004}}

@inbook{cont05,
	Address = {London},
	Author = {R. Cont},
	Chapter = {Long range dependence in financial markets},
	Editor = {J. L{\'e}vy-V{\'e}hel and E. Lutton},
	Pages = {159--179},
	Publisher = {Springer London},
	Title = {Fractals in Engineering: New Trends in Theory and Applications},
	Year = {2005}}

@article{hurst51,
	Author = {H. E. Hurst},
	Journal = {Trans. Am. Soc. Civil Engineers},
	Pages = {770--808},
	Title = {Long-term storage capacity of resovoirs},
	Volume = {116},
	Year = {1951}}

@article{peng94,
	Author = {C.-K. Peng and S. V. Buldyrev and S. Havlin and M. Simons and H. E. Stanley and A. L. Goldberger},
	Journal = {Physical Review E},
	Number = {2},
	Pages = {1685--1689},
	Title = {Mosaic organization of {D}{N}{A} nucleotides},
	Volume = {49},
	Year = {1994}}

@article{dimatteo07,
	Author = {T. Di Matteo},
	Journal = {Quantitative Finance},
	Number = {1},
	Pages = {21--36},
	Title = {Multi-scaling in finance},
	Volume = {7},
	Year = {2007}}

@article{taqqu95,
	Author = {M. S. Taqqu and V. Teverovsky and W. Willinger},
	Journal = {Fractals},
	Pages = {785--798},
	Title = {Estimators for Long-Range Dependence: An Empirical Study},
	Volume = {3},
	Year = {1995},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxAvLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzLzEwLjIzMDdfMTkxMjU1Ny5yaXNPEQFgAAAAAAFgAAIAAAxNYWNpbnRvc2ggSEQAAAAAAAAAAAAAAAAAAAAAAAAAQkQAAf////8TMTAuMjMwN18xOTEyNTU3LnJpcwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA/////wAAAAAAAAAAAAAAAAAGAAIAAAogY3UAAAAAAAAAAAAAAAAACURvd25sb2FkcwAAAgAuLzpVc2VyczphdTIwNzQwOTpEb3dubG9hZHM6MTAuMjMwN18xOTEyNTU3LnJpcwAOACgAEwAxADAALgAyADMAMAA3AF8AMQA5ADEAMgA1ADUANwAuAHIAaQBzAA8AGgAMAE0AYQBjAGkAbgB0AG8AcwBoACAASABEABIALFVzZXJzL2F1MjA3NDA5L0Rvd25sb2Fkcy8xMC4yMzA3XzE5MTI1NTcucmlzABMAAS8AABUAAgAP//8AAAAIAA0AGgAkAFYAAAAAAAACAQAAAAAAAAAFAAAAAAAAAAAAAAAAAAABug==}}

@article{VERAART2019,
	Author = {Almut E.D. Veraart},
	Journal = {Journal of Multivariate Analysis},
	Pages = {110--129},
	Title = {Modeling, simulation and inference for multivariate time series of counts using trawl processes},
	Volume = {169},
	Year = {2019}}

@article{PDF2015,
	Author = {Xanthi Pedeli and Anthony C. Davison and Konstantinos Fokianos},
	Journal = {Journal of the American Statistical Association},
	Number = {511},
	Pages = {1229--1238},
	Publisher = {Taylor and Francis},
	Title = {Likelihood Estimation for the {INAR}(p) Model by Saddlepoint Approximation},
	Volume = {110},
	Year = {2015}}

@article{Fokianos2020,
	Author = {Fokianos, Konstantinos and St{\o}ve, B{\aa}rd and Tj{\o}stheim, Dag and Doukhan, Paul},
	Date-Modified = {2020-12-22 08:37:14 +0100},
	Journal = {Bernoulli},
	Number = {1},
	Pages = {471--499},
	Title = {Multivariate count autoregression},
	Volume = {26},
	Year = {2020}}

@incollection{Karlis2016,
	Author = {Karlis, Dimitris},
	Booktitle = {Handbook of discrete-valued time series},
	Mrclass = {62M10},
	Mrnumber = {3699415},
	Pages = {407--424},
	Publisher = {CRC Press, Boca Raton, FL},
	Series = {Chapman \& Hall/CRC Handb. Mod. Stat. Methods},
	Title = {Models for multivariate count time series},
	Year = {2016}}

@incollection{Fokianos2016,
	Author = {Fokianos, Konstantinos},
	Booktitle = {Handbook of discrete-valued time series},
	Mrclass = {62M10 (62J12)},
	Mrnumber = {3699398},
	Pages = {3--27},
	Publisher = {CRC Press, Boca Raton, FL},
	Series = {Chapman \& Hall/CRC Handb. Mod. Stat. Methods},
	Title = {Statistical analysis of count time series models: a {GLM} perspective},
	Year = {2016}}

@article{DFR2020,
	Author = {Doukhan, Paul and Fokianos, Konstantinos and Rynkiewicz, Joseph},
	Date-Modified = {2021-01-26 09:22:05 +0100},
	Doi = {10.1111/jtsa.12558},
	Journal = {Journal of Time Series Analysis},
	Number = {1},
	Pages = {107--135},
	Title = {MIXTURES OF NONLINEAR {P}OISSON AUTOREGRESSIONS},
	Volume = {42},
	Year = {2021},
	Bdsk-Url-1 = {https://onlinelibrary.wiley.com/doi/abs/10.1111/jtsa.12558},
	Bdsk-Url-2 = {https://doi.org/10.1111/jtsa.12558}}

@article{DRR2020,
	Author = {Doukhan, Paul and Roueff, Fran{\c c}ois and Rynkiewicz, Joseph},
	Date-Modified = {2021-01-26 09:07:12 +0100},
	Doi = {10.1214/20-EJS1742},
	Journal = {Electronic Journal of Statistics},
	Number = {2},
	Pages = {3157--3191},
	Title = {Spectral estimation for non-linear long range dependent discrete time trawl processes},
	Volume = {14},
	Year = {2020},
	Bdsk-Url-1 = {https://doi.org/10.1214/20-EJS1742}}

@misc{davis2020indirect,
	Archiveprefix = {arXiv},
	Author = {Richard A. Davis and Thiago do R{\^e}go Sousa and Claudia Kl{\"u}ppelberg},
	Eprint = {1904.08276},
	Primaryclass = {math.ST},
	Title = {Indirect Inference for Time Series Using the Empirical Characteristic Function and Control Variates},
	Year = {2020}}

@article{Daniels1954,
	Author = {Daniels, H. E.},
	Doi = {10.1214/aoms/1177728652},
	Fjournal = {Annals of Mathematical Statistics},
	Journal = {Ann. Math. Statist.},
	Month = {12},
	Number = {4},
	Pages = {631--650},
	Publisher = {The Institute of Mathematical Statistics},
	Title = {Saddlepoint Approximations in Statistics},
	Url = {https://doi.org/10.1214/aoms/1177728652},
	Volume = {25},
	Year = {1954},
	Bdsk-Url-1 = {https://doi.org/10.1214/aoms/1177728652}}

@book{Butler2007,
	Author = {Butler, Ronald W.},
	Doi = {10.1017/CBO9780511619083},
	Isbn = {978-0-521-87250-8},
	Mrclass = {62-01 (62E17 62F03 62F15 62G10 62H15)},
	Mrnumber = {2357347},
	Pages = {xii+564},
	Publisher = {Cambridge University Press, Cambridge},
	Series = {Cambridge Series in Statistical and Probabilistic Mathematics},
	Title = {Saddlepoint approximations with applications},
	Url = {https://doi.org/10.1017/CBO9780511619083},
	Volume = {22},
	Year = {2007},
	Bdsk-Url-1 = {https://doi.org/10.1017/CBO9780511619083}}

@unpublished{CV2020,
	Author = {Courgeau, Valentin and Veraart, Almut},
	Note = {Available at SSRN: https://ssrn.com/abstract=3527739 or http://dx.doi.org/10.2139/ssrn.3527739},
	Title = {Asymptotic Theory for the Inference of the Latent Trawl Model for Extreme Values},
	Year = {2020}}

@article{Ding1993,
title = {A long memory property of stock market returns and a new model},
journal = {Journal of Empirical Finance},
volume = {1},
number = {1},
pages = {83-106},
year = {1993},
issn = {0927-5398},
doi = {https://doi.org/10.1016/0927-5398(93)90006-D},
url = {https://www.sciencedirect.com/science/article/pii/092753989390006D},
author = {Zhuanxin Ding and Clive W.J. Granger and Robert F. Engle},
abstract = {A ‘long memory’ property of stock market returns is investigated in this paper. It is found that not only there is substantially more correlation between absolute returns than returns themselves, but the power transformation of the absolute return ¦rt¦d also has quite high autocorrelation for long lags. It is possible to characterize ¦rt¦d to be ‘long memory’ and this property is strongest when d is around 1. This result appears to argue against ARCH type specifications based upon squared returns. But our Monte-Carlo study shows that both ARCH type models based on squared returns and those based on absolute return can produce this property. A new general class of models is proposed which allows the power δ of the heteroskedasticity equation to be estimated from the data.}
}




@article{AndersenEtAl2001,
author = {Torben G Andersen and Tim Bollerslev and Francis X Diebold and Paul Labys},
title = {The Distribution of Realized Exchange Rate Volatility},
journal = {Journal of the American Statistical Association},
volume = {96},
number = {453},
pages = {42-55},
year  = {2001},
publisher = {Taylor & Francis},
    abstract = { Using high-frequency data on deutschemark and yen returns against the dollar, we construct model-free estimates of daily exchange rate volatility and correlation that cover an entire decade. Our estimates, termed realized volatilities and correlations, are not only model-free, but also approximately free of measurement error under general conditions, which we discuss in detail. Hence, for practical purposes, we may treat the exchange rate volatilities and correlations as observed rather than latent. We do so, and we characterize their joint distribution, both unconditionally and conditionally. Noteworthy results include a simple normality-inducing volatility transformation, high contemporaneous correlation across volatilities, high correlation between correlation and volatilities, pronounced and persistent dynamics in volatilities and correlations, evidence of long-memory dynamics in volatilities and correlations, and remarkably precise scaling laws under temporal aggregation. }
}

@article{Cont2001,
  title={Empirical properties of asset returns: stylized facts and statistical issues},
  author={Rama Cont},
  journal={Quantitative Finance},
  year={2001},
  volume={1},
  pages={223 - 236}
}
@Article{BaillieEtAl2019,
  author={Richard T. Baillie and Fabio Calonaci and Dooyeon Cho and Seunghwa Rho},
  title={{Long Memory, Realized Volatility and Heterogeneous Autoregressive Models}},
  journal={Journal of Time Series Analysis},
  year=2019,
  volume={40},
  number={4},
  pages={609-628},
  month={July},
  keywords={},
  doi={10.1111/jtsa.12470},
  abstract={The presence of long memory in realized volatility (RV) is a widespread stylized fact. The origins of long memory in RV have been attributed to jumps, structural breaks, contemporaneous aggregation, nonlinearities, or pure long memory. An important development has been the heterogeneous autoregressive (HAR) model and its extensions. This article assesses the separate roles of fractionally integrated long memory models, extended HAR models and time varying parameter HAR models. We find that the presence of the long memory parameter is often important in addition to the HAR models.},
  url={https://ideas.repec.org/a/bla/jtsera/v40y2019i4p609-628.html}
}

@article{Bennedsen2016,
author = {Mikkel Bennedsen},
title = {Semiparametric estimation and inference on the fractal index of Gaussian and conditionally Gaussian time series data},
journal = {Econometric Reviews},
volume = {39},
number = {9},
pages = {875-903},
year = {2020},
publisher = {Taylor & Francis},
doi = {10.1080/07474938.2020.1721832},
URL = {https://doi.org/10.1080/07474938.2020.1721832},eprint = {https://doi.org10.1080/07474938.2020.1721832}
}


@article{LivieriEtAl2018,
author = {Livieri, Giulia and Mouti, Saad and Pallavicini, Andrea and Rosenbaum, Mathieu},
year = {2017},
month = {02},
pages = {767-776},
title = {Rough volatility: Evidence from option prices},
volume = {50},
journal = {IISE Transactions},
doi = {10.1080/24725854.2018.1444297}
}

@article{BolkoEtAl2023,
title = {A GMM approach to estimate the roughness of stochastic volatility},
journal = {Journal of Econometrics},
volume = {235},
number = {2},
pages = {745-778},
year = {2023},
issn = {0304-4076},
doi = {https://doi.org/10.1016/j.jeconom.2022.06.009},
url = {https://www.sciencedirect.com/science/article/pii/S0304407622001476},
author = {Anine E. Bolko and Kim Christensen and Mikko S. Pakkanen and Bezirgen Veliyev},
keywords = {Fractional Brownian motion, GMM estimation, Hurst exponent, Log-normal stochastic volatility, Realized variance, Roughness},
abstract = {We develop a GMM approach for estimation of log-normal stochastic volatility models driven by a fractional Brownian motion with unrestricted Hurst exponent. We show that a parameter estimator based on the integrated variance is consistent and, under stronger conditions, asymptotically normally distributed. We inspect the behavior of our procedure when integrated variance is replaced with a noisy measure of volatility calculated from discrete high-frequency data. The realized estimator contains sampling error, which skews the fractal coefficient toward “illusive roughness.” We construct an analytical approach to control the impact of measurement error without introducing nuisance parameters. In a simulation study, we demonstrate convincing small sample properties of our approach based both on integrated and realized variance over the entire memory spectrum. We show the bias correction attenuates any systematic deviance in the parameter estimates. Our procedure is applied to empirical high-frequency data from numerous leading equity indexes. With our robust approach the Hurst index is estimated around 0.05, confirming roughness in stochastic volatility.}
}

@article{Chentsov1956,
    title = {{Weak convergence of stochastic processes whose trajectories have no discontinuities of the second kind and the "heuristic" approach to the Kolmogorov-Smirnov test}},
    year = {1956},
    journal = {Theory Prabob. Appl. 1},
    author = {Chentsov, N. N.},
    volume = {1},
    pages = {140--144}
}

@article{CHM2003,
author = {Patrick Cheridito and Hideyuki Kawaguchi and Makoto Maejima},
title = {{Fractional Ornstein-Uhlenbeck processes}},
volume = {8},
journal = {Electronic Journal of Probability},
number = {none},
publisher = {Institute of Mathematical Statistics and Bernoulli Society},
pages = {1 -- 14},
keywords = {fractional Brownian motion, Lampertitransformation, Langevin equation, long-range dependence, selfsimilar processes},
year = {2003},
doi = {10.1214/EJP.v8-125},
URL = {https://doi.org/10.1214/EJP.v8-125}
}

@article{BarndorffBasse2011,
author = {Ole E. Barndorff-Nielsen and Andreas Basse-O’Connor},
title = {{Quasi Ornstein–Uhlenbeck processes}},
volume = {17},
journal = {Bernoulli},
number = {3},
publisher = {Bernoulli Society for Mathematical Statistics and Probability},
pages = {916 -- 941},
keywords = {fractional Ornstein–Uhlenbeck processes, Fubini theorem for Lévy bases, Langevin equations, Stationary processes},
year = {2011},
doi = {10.3150/10-BEJ311},
URL = {https://doi.org/10.3150/10-BEJ311}
}

@inbook{Barndorff_Schmiegel2007,
author = {Barndorff-Nielsen, Ole and Schmiegel, Jürgen},
year = {2007},
month = {04},
pages = {93-124},
title = {Ambit Processes; with Applications to Turbulence and Tumour Growth},
isbn = {978-3-540-70846-9},
publisher = "Thiele Centre, Institut for Matematiske Fag, Aarhus Universitet",
doi = {10.1007/978-3-540-70847-6_5}
}

@article{Barndorff_Schmiegel2009,
title = "Brownian semistationary processes and volatility/intermittency",
author = "Barndorff-Nielsen, {Ole Eiler} and J{\"u}rgen Schmiegel",
note = "Book title: Advanced financial modelling Editors: Albrecher, Runggaldier, Schachermayer ISBN: 978-3-11-021313-3",
year = "2009",
language = "English",
volume = "8",
pages = "1--25",
journal = "Radon Series on Computational and Applied Mathematics",
issn = "1865-3707",
publisher = "Walterde Gruyter GmbH",
}

@article{LarribeFearnhead2011,
 ISSN = {10170405, 19968507},
 URL = {http://www.jstor.org/stable/24309262},
 abstract = {Due to the dimension and the dependency structure of genetic data, composite likelihood methods have found their natural place in the statistical methodology involving such data. After a brief description of the type of data one encounters in population genetic studies, we introduce the questions of interest concerning the main genetic parameters in population genetics, and present an up-to-date review on how composite likelihoods have been used to estimate these parameters.},
 author = {F. Larribe and P. Fearnhead},
 journal = {Statistica Sinica},
 number = {1},
 pages = {43--69},
 publisher = {Institute of Statistical Science, Academia Sinica},
 title = {On Composite Likelihoods in Statistical Genetics},
 volume = {21},
 year = {2011}
}

@article{LangRoueff2001,
author = {Gabriel, Lang and Roueff, François},
year = {2001},
month = {02},
pages = {283-306},
title = {Semi-parametric Estimation of the Hölder Exponent of a Stationary Gaussian Process with Minimax Rates},
volume = {4},
journal = {Statistical Inference for Stochastic Processes},
doi = {10.1023/A:1012227325436}
}

@misc{fukasawa2019,
      title={Is Volatility Rough ?}, 
      author={Masaaki Fukasawa and Tetsuya Takabatake and Rebecca Westphal},
      year={2019},
      eprint={1905.04852},
      archivePrefix={arXiv},
      primaryClass={math.ST}
}

@article{DPR2012,
 ISSN = {08834237},
 URL = {http://www.jstor.org/stable/41714789},
 abstract = {The areal modeling of the extremes of a natural process such as rainfall or temperature is important in environmental statistics; for example, understanding extreme areal rainfall is crucial in flood protection. This article reviews recent progress in the statistical modeling of spatial extremes, starting with sketches of the necessary elements of extreme value statistics and geostatistics. The main types of statistical models thus far proposed, based on latent variables, on copulas and on spatial max-stable processes, are described and then are compared by application to a data set on rainfall in Switzerland. Whereas latent variable modeling allows a better fit to marginal distributions, it fits the joint distributions of extremes poorly, so appropriately-chosen copula or max-stable models seem essential for successful spatial modeling of extremes.},
 author = {A. C. Davison and S. A. Padoan and M. Ribatet},
 journal = {Statistical Science},
 number = {2},
 pages = {161--186},
 publisher = {Institute of Mathematical Statistics},
 title = {Statistical Modeling of Spatial Extremes},
 volume = {27},
 year = {2012}
}

@article{Todorov2019,
author = {Viktor Todorov},
title = {{Nonparametric spot volatility from options}},
volume = {29},
journal = {The Annals of Applied Probability},
number = {6},
publisher = {Institute of Mathematical Statistics},
pages = {3590 -- 3636},
keywords = {Itô semimartingale, jumps, nonparametric inference, Options, stable convergence, stochastic volatility},
year = {2019},
doi = {10.1214/19-AAP1488},
URL = {https://doi.org/10.1214/19-AAP1488}
}

@phdthesis{bennedsen_thesis,
title = "Rough Continuous-Time Processes: Theory and Applications",
author = "Mikkel Bennedsen",
year = "2017",
month = jan,
day = "20",
language = "English",
isbn = "9788793195561",
series = "ECON PhD Dissertations",
number = "2017-2",
publisher = "Institut for {\O}konomi, Aarhus Universitet",
school = "Aarhus University"
}

@unpublished{SY2022,
	Author = {S. Shi and J. Yu},
	Date-Added = {2021-10-13 11:25:44 +0200},
	Date-Modified = {2022-01-10 11:26:21 +0200},
	Note = {Working paper},
	Title = {Volatility Puzzle},
	Year = {2022}}

@article{Bradley2005,
author = {Richard C. Bradley},
title = {{Basic Properties of Strong Mixing Conditions. A Survey and Some Open Questions}},
volume = {2},
journal = {Probability Surveys},
number = {none},
publisher = {Institute of Mathematical Statistics and Bernoulli Society},
pages = {107 -- 144},
keywords = {Stationary sequences, strong mixing conditions},
year = {2005},
doi = {10.1214/154957805100000104},
URL = {https://doi.org/10.1214/154957805100000104}
}


@article{Arcones1994,
 ISSN = {00911798},
 URL = {http://www.jstor.org/stable/2244938},
 abstract = {Limit theorems for functions of stationary mean-zero Gaussian sequences of vectors satisfying long range dependence conditions are considered. Depending on the rate of decay of the coefficients, the limit law can be either Gaussian or the law of a multiple Ito-Wiener integral. We prove the bootstrap of these limit theorems in the case when the limit is normal. A sufficient bracketing condition for these limit theorems to happen uniformly over a class of functions is presented.},
 author = {Miguel A. Arcones},
 journal = {The Annals of Probability},
 number = {4},
 pages = {2242--2274},
 publisher = {Institute of Mathematical Statistics},
 title = {Limit Theorems for Nonlinear Functionals of a Stationary Gaussian Sequence of Vectors},
 volume = {22},
 year = {1994}
}


@article{NourdinEtAl2010,
author = {Nourdin, Ivan and Peccati, Giovanni and Podolskij, Mark},
year = {2010},
month = {05},
pages = {793-812},
title = {Quantitative Breuer-Major Theorems},
volume = {121},
journal = {Stochastic Processes and their Applications},
doi = {10.1016/j.spa.2010.12.006}
}

@article{BreuerMajor1983,
title = {Central limit theorems for non-linear functionals of Gaussian fields},
journal = {Journal of Multivariate Analysis},
volume = {13},
number = {3},
pages = {425-441},
year = {1983},
issn = {0047-259X},
doi = {https://doi.org/10.1016/0047-259X(83)90019-2},
url = {https://www.sciencedirect.com/science/article/pii/0047259X83900192},
author = {Péter Breuer and Péter Major},
keywords = {Self-similar Gaussian fields, diagram formula, Hermite rank},
abstract = {In the present paper it is shown that the central limit theorem holds for some non-linear functionals of stationary Gaussian fields if the correlation function of the underlying field tends fast enough to zero. The results are formulated in terms of the Hermite rank of the functional and of the rate of the correlation function. Then we show an example when the limit field is self-similar and Gaussian but not necessarily consisting of independent elements.}
}

@article{https://doi.org/10.1111/jtsa.12066,
author = {Terdik, GY},
title = {LONG-MEMORY PROCESSES: PROBABILISTIC PROPERTIES AND STATISTICAL METHODS, by Jan Beran, Yuanhua Feng, Sucharita Ghosh, and Rafal Kulik. Published by Springer London, 2013. Total number of pages: 884. ISBN: 978-3-642-35511-0 (print), 978-3-642-35512-7 (online)},
journal = {Journal of Time Series Analysis},
volume = {35},
number = {4},
pages = {390-392},
doi = {https://doi.org/10.1111/jtsa.12066},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1111/jtsa.12066},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1111/jtsa.12066},
year = {2014}
}


@book{LongMemoryProcessesPPSM,
    author={Jan Beran and Yuanhua Feng and Sucharita Ghosh and Rafal Kulik},
	Edition = {1st},
	Publisher = {Springer},
   title={Long-Memory Processes: Probabilistic Properties and Statistical Methods},
	year = {2013}}
	
@article{CheriditoEtAl2003,
author = {Patrick Cheridito and Hideyuki Kawaguchi and Makoto Maejima},
title = {{Fractional Ornstein-Uhlenbeck processes}},
volume = {8},
journal = {Electronic Journal of Probability},
number = {none},
publisher = {Institute of Mathematical Statistics and Bernoulli Society},
pages = {1 -- 14},
keywords = {fractional Brownian motion, Lampertitransformation, Langevin equation, long-range dependence, selfsimilar processes},
year = {2003},
doi = {10.1214/EJP.v8-125},
URL = {https://doi.org/10.1214/EJP.v8-125}
}


@article{BlackScholes1973,
 ISSN = {00223808, 1537534X},
 URL = {http://www.jstor.org/stable/1831029},
 abstract = {If options are correctly priced in the market, it should not be possible to make sure profits by creating portfolios of long and short positions in options and their underlying stocks. Using this principle, a theoretical valuation formula for options is derived. Since almost all corporate liabilities can be viewed as combinations of options, the formula and the analysis that led to it are also applicable to corporate liabilities such as common stock, corporate bonds, and warrants. In particular, the formula can be used to derive the discount that should be applied to a corporate bond because of the possibility of default.},
 author = {Fischer Black and Myron Scholes},
 journal = {Journal of Political Economy},
 number = {3},
 pages = {637--654},
 publisher = {University of Chicago Press},
 title = {The Pricing of Options and Corporate Liabilities},
 urldate = {2022-04-26},
 volume = {81},
 year = {1973}
}

@article{Karhunen1950,
author = {Kari Karhunen},
title = {{Über die Struktur stationärer zufälliger Funktionen}},
volume = {1},
journal = {Arkiv för Matematik},
number = {2},
publisher = {Institut Mittag-Leffler},
pages = {141 -- 160},
year = {1950},
doi = {10.1007/BF02590624},
URL = {https://doi.org/10.1007/BF02590624}
}

@book{DymMcKean1976,
author = {H. Dym and H.P. McKean},
address = {New York},
booktitle = {Gaussian processes, function theory, and the inverse spectral problem /},
isbn = {0122264606},
keywords = {Gaussian processes Prediction},
language = {eng},
series = {Probability and mathematical statistics ; vol. 31.},
title = {Gaussian processes, function theory, and the inverse spectral problem },
year = {1976},
publisher = {Academic},
}

@article{GarnierSolna2016,
author = {Garnier, Josselin and Sølna, Knut},
year = {2016},
month = {03},
pages = {1 -- 2},
title = {Option pricing under fast-varying long-memory stochastic volatility},
volume = {29},
journal = {Mathematical Finance},
doi = {10.1111/mafi.12186}
}



@article{barndorff2003,
  title={Realized power variation and stochastic volatility models},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil and others},
  journal={Bernoulli},
  volume={9},
  number={2},
  pages={243--265},
  year={2003},
  publisher={Bernoulli Society for Mathematical Statistics and Probability}
}
@book{Sato1999,
  title={L{\'e}vy processes and infinitely divisible distributions},
  author={Ken-Iti, Sato},
  year={1999},
  publisher={Cambridge university press}
}

@article{Walsh1986,
author = {Walsh},
file = {:Users/andersmidtgaardnorlyk/Desktop/Speciale/Litteratur/Walsh (1986).pdf:pdf},
keywords = {Walsh 1986},
pages = {1--87},
title = {{Introduction to stochastic partial differential equations}},
year = {1986}
}


@article{Kerss2014,
author = {Kerss, Alexander and Leonenko, Nikolai N. and Sikorskii, Alla},
doi = {10.2478/s13540-014-0184-2},
issn = {13142444},
journal = {Fractional Calculus and Applied Analysis},

number = {2},
pages = {532--551},
title = {{Fractional Skellam processes with applications to finance}},
volume = {17},
year = {2014}
}
@article{Delattre1997,
author = {Delattre, Sylvain and Jacod, Jean},
doi = {10.2307/3318650},
volume = {3},
year = {1997}
}
@article{Bacry2013,
archivePrefix = {arXiv},
arxivId = {1101.3422},
author = {Bacry, E. and Delattre, S. and Hoffmann, M. and Muzy, J. F.},
doi = {10.1080/14697688.2011.647054},
eprint = {1101.3422},
issn = {14697688},
journal = {Quantitative Finance},
number = {1},
pages = {65--77},
title = {{Modelling microstructure noise with mutually exciting point processes}},
volume = {13},
year = {2013}
}
@article{Rydberg2003,
author = {Rydberg, T. H.},
issn = {1479-8409},
journal = {Journal of Financial Econometrics},
number = {1},
pages = {2--25},
title = {{Dynamics of Trade-by-Trade Price Movements: Decomposition and Models}},
volume = {1},
year = {2003}
}
@article{Bennedsen2015a,
author = {Bennedsen, Mikkel and Lunde, Asger and Shephard, Neil and Veraart, Almut E D},
number = {2014},
pages = {1--20},
title = {{Estimation of integer-valued trawl processes}},
year = {2015}
}
@article{Rudiger2004,
author = {R{\"{u}}diger, B.},
issn = {1045-1129},
journal = {Stochastics and Stochastic Reports},
number = {3},
pages = {213--242},
title = {{Stochastic integration with respect to compensated Poisson random measures on separable Banach spaces}},
volume = {76},
year = {2004}
}
@article{Bennedsen2015,
author = {Bennedsen, Mikkel and Lunde, Asger and Shephard, Neil and Veraart, Almut E D},
number = {2014},
pages = {1--20},
title = {{Estimation of integer-valued trawl processes}},
year = {2015}
}

@article{rajput1989,
  title={Spectral representations of infinitely divisible processes},
  author={Rajput, Balram S and Rosinski, Jan},
  journal={Probability Theory and Related Fields},
  volume={82},
  number={3},
  pages={451--487},
  year={1989},
  publisher={Springer}
}
@article{barndorff2012AdvancedAmbit,
  title={Recent advances in ambit stochastics with a view towards tempo-spatial stochastic volatility/intermittency},
  author={Barndorff-Nielsen, Ole E and Benth, Fred Espen and Veraart, Almut ED},
  journal={arXiv preprint arXiv:1210.1354},
  year={2012}
}
@book{Ambit_book,
  title={Ambit stochastics},
  author={Barndorff-Nielsen, Ole E and Benth, Fred Espen and Veraart, Almut ED and others},
  volume={88},
  year={2018},
  publisher={Springer}
}

@article{Hansen2011,
issn = {1556-5068},
journal = {SSRN Electronic Journal},
keywords = {a,c10,c22,c80,cation,corresponding author,edu,email,filtering contaminated semimartingale,hansen,high frequency data,integrated,jel classi,liated with cre-,markov chain,peter,peter hansen is also,quadratic variation,realized variance,stanford,variance},
number = {2001},
title = {{Quadratic Variation by Markov Chains}},
year = {2011}
}


@article{Barndorff2011,
  title={Stationary infinitely divisible processes},
  author={Barndorff-Nielsen, Ole E and others},
  journal={Brazilian Journal of Probability and Statistics},
  volume={25},
  number={3},
  pages={294--322},
  year={2011},
  publisher={Brazilian Statistical Association}
}

@article{huang2006,
  title={Chain rules for higher derivatives},
  author={Huang, HN and Marcantognini, SAM and Young, NJ},
  journal={The Mathematical Intelligencer},
  volume={28},
  number={2},
  pages={61--69},
  year={2006},
  publisher={Springer-Verlag}
}

@inproceedings{tiburce1850differentiation,
  title={Sur la diff{\'e}rentiation des fonctions de fonctions [On the differentiation of the composite functions]},
  author={Tiburce Abadie, JFC},
  booktitle={Nouvelles Annales de Math{\'e}matiques},
  volume={9},
  pages={119--125},
  year={1850}
}

@article{Cont1975,
  title={Financial modelling with jump processes, 2004},
  author={Cont, Rama and Tankov, Peter},
  journal={Chapman \&amp},
  year={1975}
}

@article{Hansen2009,
  title={Quadratic variation by Markov chains},
  author={Hansen, Peter Reinhard and Horel, Guillaume},
  journal={Univ. of Aarhus Dept. of Economics Research Paper},
  number={2009-13},
  year={2009}
}

@article{Oomen2006,
  title={Properties of realized variance under alternative sampling schemes},
  author={Oomen, Roel C A},
  journal={Journal of Business {\&} Economic Statistics},
  volume={24},
  number={2},
  pages={219--237},
  year={2006},
  publisher={Taylor {\& }Francis}
}

@article{DiBrunoformula1980,
  title={The formula of Faa di Bruno},
  author={Roman, Steven},
  journal={The American Mathematical Monthly},
  volume={87},
  number={10},
  pages={805--809},
  year={1980},
  publisher={Taylor \& Francis}
}

@article{Barndorff2001NonOUFirst,
  title={Non-Gaussian Ornstein--Uhlenbeck-based models and some of their uses in financial economics},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={63},
  number={2},
  pages={167--241},
  year={2001},
  publisher={Wiley Online Library}
}

@article{Barndorff2006NonOUSecond,
  title={Impact of jumps on returns and realised variances: econometric analysis of time-deformed L{\'e}vy processes},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of econometrics},
  volume={131},
  number={1-2},
  pages={217--252},
  year={2006},
  publisher={Elsevier}
}

@article{Barndorff2002a,
  title={Econometric analysis of realized volatility and its use in estimating stochastic volatility models},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={64},
  number={2},
  pages={253--280},
  year={2002},
  publisher={Wiley Online Library}
}

@article{PowerVarInt,
  title={Power and bipower variation with stochastic volatility and jumps},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of financial econometrics},
  volume={2},
  number={1},
  pages={1--37},
  year={2004},
  publisher={Oxford University Press}
}

@book{Levybasics,
  title={Basics of L{\'e}vy processes},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil and others},
  year={2012},
  publisher={Citeseer}
}


% Fra ansøgning
@article{BlackScholes1972,
  title={The capital asset pricing model: Some empirical tests},
  author={Jensen, Michael C and Black, Fischer and Scholes, Myron S},
  year={1972},
  publisher={Praeger Publishers Inc}
}

@article{HullWhite1987,
  title={The pricing of options on assets with stochastic volatilities},
  author={Hull, John and White, Alan},
  journal={The journal of finance},
  volume={42},
  number={2},
  pages={281--300},
  year={1987},
  publisher={Wiley Online Library}
}

@article{Merton1976,
  title={Option pricing when underlying stock returns are discontinuous},
  author={Merton, Robert C},
  journal={Journal of financial economics},
  volume={3},
  number={1-2},
  pages={125--144},
  year={1976},
  publisher={Elsevier}
}

@article{Christensen2014,
  title={Fact or friction: Jumps at ultra high frequency},
  author={Christensen, Kim and Oomen, Roel CA and Podolskij, Mark},
  journal={Journal of Financial Economics},
  volume={114},
  number={3},
  pages={576--599},
  year={2014},
  publisher={Elsevier}
}

@article{Hausman1992,
  title={An ordered probit analysis of transaction stock prices},
  author={Hausman, Jerry A and Lo, Andrew W and MacKinlay, A Craig},
  journal={Journal of financial economics},
  volume={31},
  number={3},
  pages={319--379},
  year={1992},
  publisher={Elsevier}
}

@article{Rydberg2003,
  title={Dynamics of trade-by-trade price movements: decomposition and models},
  author={Rydberg, Tina Hviid and Shephard, Neil},
  journal={Journal of Financial Econometrics},
  volume={1},
  number={1},
  pages={2--25},
  year={2003},
  publisher={Oxford University Press}
}

@article{Russell2005,
  title={A discrete-state continuous-time model of financial transactions prices and times: The autoregressive conditional multinomial--autoregressive conditional duration model},
  author={Russell, Jeffrey R and Engle, Robert F},
  journal={Journal of Business {\&} Economic Statistics},
  volume={23},
  number={2},
  pages={166--180},
  year={2005},
  publisher={Taylor {\&} Francis}
}

@article{Hasbrouck1999,
  title={The dynamics of discrete bid and ask quotes},
  author={Hasbrouck, Joel},
  journal={The Journal of finance},
  volume={54},
  number={6},
  pages={2109--2142},
  year={1999},
  publisher={Wiley Online Library}
}


@article{Phillips2007,
  title={Information loss in volatility measurement with flat price trading},
  author={Phillips, Peter CB and Yu, Jun},
  year={2007},
  publisher={Cowles Foundation Discussion Paper}
}

@article{Hansen2009,
  title={Quadratic variation by Markov chains},
  author={Hansen, Peter Reinhard and Horel, Guillaume},
  journal={Univ. of Aarhus Dept. of Economics Research Paper},
  number={2009-13},
  year={2009}
}

@article{Shephard2017,
  title={Continuous time analysis of fleeting discrete price moves},
  author={Shephard, Neil and Yang, Justin J},
  journal={Journal of the American Statistical Association},
  volume={112},
  number={519},
  pages={1090--1106},
  year={2017},
  publisher={Taylor {\&} Francis}
}

@article{Barndorff2012,
  title={Integer-valued {L}{\'e}vy processes and low latency financial econometrics},
  author={Barndorff-Nielsen, Ole E and Pollard, David G and Shephard, Neil},
  journal={Quantitative Finance},
  volume={12},
  number={4},
  pages={587--605},
  year={2012},
  publisher={Taylor {\&} Francis}
}

@article{Barndorff2014,
  title={Integer-valued trawl processes: A class of stationary infinitely divisible processes},
  author={Barndorff-Nielsen, Ole E and Lunde, Asger and Shephard, Neil and Veraart, Almut ED},
  journal={Scandinavian Journal of Statistics},
  volume={41},
  number={3},
  pages={693--724},
  year={2014},
  publisher={Wiley Online Library}
}

@article{Kingman2006,
  title={Poisson processes revisited},
  author={Kingman, John FC},
  journal={Probability and Mathematical Statistics},
  volume={26},
  year={2006}
}

@article{Koopman2017,
  title={Intraday stochastic volatility in discrete price changes: the dynamic Skellam model},
  author={Koopman, Siem Jan and Lit, Rutger and Lucas, Andr{\'e}},
  journal={Journal of the American Statistical Association},
  volume={112},
  number={520},
  pages={1490--1503},
  year={2017},
  publisher={Taylor {\&} Francis}
}

@article{Koopman2015,
  title={Numerically accelerated importance sampling for nonlinear non-Gaussian state-space models},
  author={Koopman, Siem Jan and Lucas, Andre and Scharth, Marcel},
  journal={Journal of Business {\&} Economic Statistics},
  volume={33},
  number={1},
  pages={114--127},
  year={2015},
  publisher={Taylor {\&} Francis}
}

@article{Barndorff2002,
  title={Estimating quadratic variation using realized variance},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of Applied Econometrics},
  volume={17},
  number={5},
  pages={457--477},
  year={2002},
  publisher={Wiley Online Library}
}

@article{Andersen2001,
  title={The distribution of realized exchange rate volatility},
  author={Andersen, Torben G and Bollerslev, Tim and Diebold, Francis X and Labys, Paul},
  journal={Journal of the American statistical association},
  volume={96},
  number={453},
  pages={42--55},
  year={2001},
  publisher={Taylor {\&} Francis}
}

@article{Jacod2009,
  title={Microstructure noise in the continuous case: the pre-averaging approach},
  author={Jacod, Jean and Li, Yingying and Mykland, Per A and Podolskij, Mark and Vetter, Mathias},
  journal={Stochastic processes and their applications},
  volume={119},
  number={7},
  pages={2249--2276},
  year={2009},
  publisher={Elsevier}
}

@article{Griffin2008,
  title={Sampling returns for realized variance calculations: tick time or transaction time?},
  author={Griffin, Jim E and Oomen, Roel CA},
  journal={Econometric Reviews},
  volume={27},
  number={1-3},
  pages={230--253},
  year={2008},
  publisher={Taylor {\&} Francis}
}

@article{Christensen2007,
  title={Realized range-based estimation of integrated variance},
  author={Christensen, Kim and Podolskij, Mark},
  journal={Journal of Econometrics},
  volume={141},
  number={2},
  pages={323--349},
  year={2007},
  publisher={Elsevier}
}

@article{Barndorff2004,
  title={Power and bipower variation with stochastic volatility and jumps},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of financial econometrics},
  volume={2},
  number={1},
  pages={1--37},
  year={2004},
  publisher={Oxford University Press}
}

@article{Oomen2006,
  title={Properties of realized variance under alternative sampling schemes},
  author={Oomen, Roel C A},
  journal={Journal of Business {\&} Economic Statistics},
  volume={24},
  number={2},
  pages={219--237},
  year={2006},
  publisher={Taylor {\& }Francis}
}

@article{Veraart2019,
  title={Modeling, simulation and inference for multivariate time series of counts using trawl processes},
  author={Veraart, Almut ED},
  journal={Journal of Multivariate Analysis},
  volume={169},
  pages={110--129},
  year={2019},
  publisher={Elsevier}
}

@article{Franke1993,
  title={Multivariate first-order integer-valued autoregressions},
  author={Franke, J{\"u}rgen and Rao Subba, T},
  year={1993}
}

@article{Karlis2016,
  title={Models for multivariate count time series},
  author={Karlis, Dimitris},
  journal={Handbook of Discrete-Valued Time Series},
  pages={407--424},
  year={2016},
  publisher={CRC}
}

@article{Deelstra2010,
  title={How they can jump together: Multivariate {L}{\'e}vy processes and option pricing},
  author={Deelstra, Griselda and Petkovic, Alexandre},
  journal={Belgian Actuarial Bulletin},
  volume={9},
  number={1},
  pages={29--42},
  year={2010}
}

@article{Kallsen2006,
  title={Characterization of dependence of multidimensional {L}{\'e}vy processes using {L}{\'e}vy copulas},
  author={Kallsen, Jan and Tankov, Peter},
  journal={Journal of Multivariate Analysis},
  volume={97},
  number={7},
  pages={1551--1572},
  year={2006},
  publisher={Elsevier}
}

@book{Barndorff2018,
  title={Ambit Stochastics},
  author={Barndorff-Nielsen, Ole E and Benth, Fred Espen and Veraart, Almut ED},
  year={2018},
  publisher={Springer}
}

@article{Barndorff2006,
  title={Impact of jumps on returns and realised variances: econometric analysis of time-deformed {L}{\'e}vy processes},
  author={Barndorff-Nielsen, Ole E and Shephard, Neil},
  journal={Journal of Econometrics},
  volume={131},
  number={1-2},
  pages={217--252},
  year={2006},
  publisher={Elsevier}
}

@article{Karandikar2014,
  title={On quadratic variation of martingales},
  author={Karandikar, Rajeeva L and Rao, BV},
  journal={Proceedings-Mathematical Sciences},
  volume={124},
  number={3},
  pages={457--469},
  year={2014},
  publisher={Springer}
}

@book{Tankov2003,
  title={Financial modelling with jump processes},
  author={Tankov, Peter},
  year={2003},
  publisher={Chapman and Hall/CRC}
}

@article{Christensen2010,
  title={Pre-averaging estimators of the ex-post covariance matrix in noisy diffusion models with non-synchronous data},
  author={Christensen, Kim and Kinnebrock, Silja and Podolskij, Mark},
  journal={Journal of econometrics},
  volume={159},
  number={1},
  pages={116--133},
  year={2010},
  publisher={Elsevier}
}

@article{Wolpert2005,
  title={Fractional Ornstein--Uhlenbeck {L}{\'e}vy processes and the Telecom process: Upstairs and downstairs},
  author={Wolpert, Robert L and Taqqu, Murad S},
  journal={Signal Processing},
  volume={85},
  number={8},
  pages={1523--1545},
  year={2005},
  publisher={Elsevier}
}

@book{Koopman2012,
  title={Time series analysis by state space methods},
  author={Durbin, James and Koopman, Siem Jan},
  year={2012},
  publisher={Oxford university press}
}

@article{BarndorffKernel,
  title={Designing realized kernels to measure the ex post variation of equity prices in the presence of noise},
  author={Barndorff-Nielsen, Ole E and Hansen, Peter Reinhard and Lunde, Asger and Shephard, Neil},
  journal={Econometrica},
  volume={76},
  number={6},
  pages={1481--1536},
  year={2008},
  publisher={Wiley Online Library}
}


@article{Fernholz2009,
  title={Stochastic portfolio theory: an overview},
  author={Fernholz, Robert and Karatzas, Ioannis},
  journal={Handbook of numerical analysis},
  volume={15},
  number={89-167},
  pages={1180--91267},
  year={2009},
  publisher={Mathematical Modeling and Numerical Methods in Finance XV}
}

@article{Bachelier1900,
  title={Louis Bachelier's Theory of speculation},
  author={Davis, Mark and Etheridge, Alison},
  journal={URL: https://f-origin. hypo1heses. org/wp-content/blogs. dir/1596/files/2014/12/Mark-Davis-Talk. pdf},
  year={2006}
}

@article{Lieberman2017,
  title={A multivariate stochastic unit root model with an application to derivative pricing},
  author={Lieberman, Offer and Phillips, Peter CB},
  journal={Journal of Econometrics},
  volume={196},
  number={1},
  pages={99--110},
  year={2017},
  publisher={Elsevier}
}

@article{Olivares2010,
  title={Multivariate stochastic covariance models and applications to pricing and risk management},
  author={Olivares, Pablo and Escobar, Marcos and Alvarez, Alexander and Seco, Luis},
  journal={Journal of Financial Decision Making},
  volume={6},
  number={2},
  year={2010}
}

@article{Turbulence,
  title={Modelling electricity futures by ambit fields},
  author={Barndorff-Nielsen, Ole E and Benth, Fred Espen and Veraart, Almut ED},
  journal={Advances in Applied Probability},
  volume={46},
  number={3},
  pages={719--745},
  year={2014},
  publisher={Cambridge University Press}
}

@article{Barndorff2012Meta,
  title={Meta-times and extended subordination},
  author={Barndorff-Nielsen, Ole E and Pedersen, Jan},
  journal={Theory of Probability \& Its Applications},
  volume={56},
  number={2},
  pages={319--327},
  year={2012},
  publisher={SIAM}
}

@misc{Barndorff2009,
 title = "Realized kernels in practice: trades and quotes",
abstract = "Realized kernels use high-frequency data to estimate daily volatility of individual stock prices. They can be applied to either trade or quote data. Here we provide the details of how we suggest implementing them in practice. We compare the estimates based on trade and quote data for the same stock and find a remarkable level of agreement. We identify some features of the high-frequency data, which are challenging for realized kernels. They are when there are local trends in the data, over periods of around 10 minutes, where the prices and quotes are driven up or down. These can be associated with high volumes. One explanation for this is that they are due to non-trivial liquidity effects.",
keywords = "HAC estimator, Long run variance estimator, Market frictions, Quadratic variation, Realized variance",
author = "Barndorff-Nielsen, \{Ole Eiler\} and Hansen, \{P. Reinhard\} and Asger Lunde and N. Shephard",
year = "2009",
doi = "10.1111/j.1368-423X.2008.00275.x",
language = "English",
volume = "12",
pages = "C1--C32",
journal = "Econometrics Journal",
issn = "1368-4221",
publisher = "Oxford University Press",
number = "3",

}

@article{Bennedsen2021,
title = {Inference and forecasting for continuous-time integer-valued trawl processes},
journal = {Journal of Econometrics},
volume = {236},
number = {2},
pages = {105476},
year = {2023},
issn = {0304-4076},
doi = {https://doi.org/10.1016/j.jeconom.2023.105476},
url = {https://www.sciencedirect.com/science/article/pii/S0304407623001926},
author = {Mikkel Bennedsen and Asger Lunde and Neil Shephard and Almut E.D. Veraart},
keywords = {Count data, Lévy basis, Pairwise likelihood, Estimation, Model selection, Forecasting}
}

@article{Gneiting2007,
  title={Strictly proper scoring rules, prediction, and estimation},
  author={Gneiting, Tilmann and Raftery, Adrian E},
  journal={Journal of the American statistical Association},
  volume={102},
  number={477},
  pages={359--378},
  year={2007},
  publisher={Taylor \& Francis}
}

@article{Noven2018,
  title={A latent trawl process model for extreme values},
  author={Noven, Ragnhild C and Veraart, Almut ED and Gandy, Axel},
  journal={arXiv preprint arXiv:1511.08190},
  year={2015}
}

@article{Ahlbach2012,
  title={A combinatorial interpretation of the joint cumulant},
  author={Ahlbach, Connor and Usatine, Jeremy and Pippenger, Nicholas},
  journal={arXiv preprint arXiv:1211.0652},
  year={2012}
}


@article{Christensen2020,
  title={The drift burst hypothesis},
  author={Christensen, Kim and Oomen, Roel and Ren{\`o}, Roberto},
  journal={Journal of Econometrics},
  year={2020},
  publisher={Elsevier}
}

@article{Liu2020,
  title={Heteroscedasticity test of high-frequency data with jumps and microstructure noise},
  author={Liu, Qiang and Liu, Zhi and Zhang, Chuanhai},
  journal={arXiv preprint arXiv:2010.07659},
  year={2020}
}

@article{Harris1986,
  title={Price and volume effects associated with changes in the S\&P 500 list: New evidence for the existence of price pressures},
  author={Harris, Lawrence and Gurel, Eitan},
  journal={the Journal of Finance},
  volume={41},
  number={4},
  pages={815--829},
  year={1986},
  publisher={Wiley Online Library}
}

@article{Wood1985,
  title={An investigation of transactions data for NYSE stocks},
  author={Wood, Robert A and McInish, Thomas H and Ord, J Keith},
  journal={The Journal of Finance},
  volume={40},
  number={3},
  pages={723--739},
  year={1985},
  publisher={Wiley Online Library}
}

@book{Pollard2012,
  title={Convergence of stochastic processes},
  author={Pollard, David},
  year={2012},
  publisher={Springer Science \& Business Media}
}

@incollection{Mandelbrot1963,
  title={The variation of certain speculative prices},
  author={Mandelbrot, Benoit B},
  booktitle={Fractals and scaling in finance},
  pages={371--418},
  year={1963},
  publisher={Springer}
}

@article{Engle1983,
  title={Estimates of the Variance of US Inflation Based upon the ARCH Model},
  author={Engle, Robert F},
  journal={Journal of Money, Credit and Banking},
  volume={15},
  number={3},
  pages={286--301},
  year={1983},
  publisher={JSTOR}
}

@article{Bollerslev1986,
  title={Generalized autoregressive conditional heteroskedasticity},
  author={Bollerslev, Tim},
  journal={Journal of econometrics},
  volume={31},
  number={3},
  pages={307--327},
  year={1986},
  publisher={Elsevier}
}

@article{Domowitz1985,
  title={Conditional variance and the risk premium in the foreign exchange market},
  author={Domowitz, Ian and Hakkio, Craig S},
  journal={Journal of international Economics},
  volume={19},
  number={1-2},
  pages={47--66},
  year={1985},
  publisher={Elsevier}
}


@article{Merton1980,
  title={On estimating the expected return on the market: An exploratory investigation},
  author={Merton, Robert C},
  journal={Journal of financial economics},
  volume={8},
  number={4},
  pages={323--361},
  year={1980},
  publisher={Elsevier}
}

@article{Boness1974,
  title={Investigations of nonstationarity in prices},
  author={Boness, A James and Chen, Andrew H and Jatusipitak, Som},
  journal={The Journal of Business},
  volume={47},
  number={4},
  pages={518--537},
  year={1974},
  publisher={JSTOR}
}

@article{Christensen2018,
  title={Is the diurnal pattern sufficient to explain intraday variation in volatility? A nonparametric assessment},
  author={Christensen, Kim and Hounyo, Ulrich and Podolskij, Mark},
  journal={Journal of Econometrics},
  volume={205},
  number={2},
  pages={336--362},
  year={2018},
  publisher={Elsevier}
}


@article{AitSahaliaEtAl2005,
    author = {Aït-Sahalia, Yacine and Mykland, Per A. and Zhang, Lan},
    title = "{How Often to Sample a Continuous-Time Process in the Presence of Market Microstructure Noise}",
    journal = {The Review of Financial Studies},
    volume = {18},
    number = {2},
    pages = {351-416},
    year = {2005},
    month = {02},
    abstract = "{In theory, the sum of squares of log returns sampled at high frequency estimates their variance. When market microstructure noise is present but unaccounted for, however, we show that the optimal sampling frequency is finite and derives its closed-form expression. But even with optimal sampling, using say 5-min returns when transactions are recorded every second, a vast amount of data is discarded, in contradiction to basic statistical principles. We demonstrate that modeling the noise and using all the data is a better solution, even if one misspecifies the noise distribution. So the answer is: sample as often as possible.}",
    issn = {0893-9454},
    doi = {10.1093/rfs/hhi016},
    url = {https://doi.org/10.1093/rfs/hhi016},
    eprint = {https://academic.oup.com/rfs/article-pdf/18/2/351/24421431/hhi016.pdf},
}

@article{gloter_jacod_2001a, title={Diffusions with measurement errors. I. Local Asymptotic Normality}, volume={5}, DOI={10.1051/ps:2001110}, journal={ESAIM: Probability and Statistics}, publisher={EDP Sciences}, author={Gloter, Arnaud and Jacod, Jean}, year={2001}, pages={225–242}}

@article{gloter_jacod_2001b, title={Diffusions with measurement errors. II. Optimal estimators}, volume={5}, DOI={10.1051/ps:2001111}, journal={ESAIM: Probability and Statistics}, publisher={EDP Sciences}, author={Gloter, Arnaud and Jacod, Jean}, year={2001}, pages={243–260}}

@article{AndersenEtAl2003,
author = {Andersen, Torben G. and Bollerslev, Tim and Diebold, Francis X. and Labys, Paul},
title = {Modeling and Forecasting Realized Volatility},
journal = {Econometrica},
volume = {71},
number = {2},
pages = {579-625},
keywords = {continuous–time methods, quadratic variation, realized volatility, high–frequency data, long memory, volatility forecasting, density forecasting, risk management},
doi = {https://doi.org/10.1111/1468-0262.00418},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1111/1468-0262.00418},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1111/1468-0262.00418},
abstract = {We provide a framework for integration of high–frequency intraday data into the measurement, modeling, and forecasting of daily and lower frequency return volatilities and return distributions. Building on the theory of continuous–time arbitrage–free price processes and the theory of quadratic variation, we develop formal links between realized volatility and the conditional covariance matrix. Next, using continuously recorded observations for the Deutschemark/Dollar and Yen/Dollar spot exchange rates, we find that forecasts from a simple long–memory Gaussian vector autoregression for the logarithmic daily realized volatilities perform admirably. Moreover, the vector autoregressive volatility forecast, coupled with a parametric lognormal–normal mixture distribution produces well–calibrated density forecasts of future returns, and correspondingly accurate quantile predictions. Our results hold promise for practical modeling and forecasting of the large covariance matrices relevant in asset pricing, asset allocation, and financial risk management applications.},
year = {2003}
}

@article{ChongEtAl2021,
author = {Carsten H. Chong and Thomas Delerue and Guoying Li},
title = {When Frictions Are Fractional: Rough Noise in High-Frequency Data},
journal = {Journal of the American Statistical Association},
volume = {120},
number = {551},
pages = {1531--1544},
year = {2025},
publisher = {Taylor \& Francis},
doi = {10.1080/01621459.2024.2428466},


URL = { 
    
        https://doi.org/10.1080/01621459.2024.2428466
    
    

},
eprint = { 
    
        https://doi.org/10.1080/01621459.2024.2428466
    
    

}

}



@article{ChristensenEtAl2010,
title = {Pre-averaging estimators of the ex-post covariance matrix in noisy diffusion models with non-synchronous data},
journal = {Journal of Econometrics},
volume = {159},
number = {1},
pages = {116-133},
year = {2010},
issn = {0304-4076},
doi = {https://doi.org/10.1016/j.jeconom.2010.05.001},
url = {https://www.sciencedirect.com/science/article/pii/S0304407610001260},
author = {Kim Christensen and Silja Kinnebrock and Mark Podolskij},
keywords = {Central limit theorem, Diffusion models, High-frequency data, Market microstructure noise, Non-synchronous trading, Pre-averaging, Realised covariance},
abstract = {We show how pre-averaging can be applied to the problem of measuring the ex-post covariance of financial asset returns under microstructure noise and non-synchronous trading. A pre-averaged realised covariance is proposed, and we present an asymptotic theory for this new estimator, which can be configured to possess an optimal convergence rate or to ensure positive semi-definite covariance matrix estimates. We also derive a noise-robust Hayashi–Yoshida estimator that can be implemented on the original data without prior alignment of prices. We uncover the finite sample properties of our estimators with simulations and illustrate their practical use on high-frequency equity data.}
}

@article{AndersenEtAl2000,
title = "Great Realizations",
author = "Andersen, {Torben G} and Tim Bollerslev and Diebold, {Francis X} and Paul Labys",
year = "2000",
language = "English",
volume = "13",
pages = "105--108",
journal = "RISK",
}

@article{AitSahaliaJacod2020,
author = {Yacine Aït-Sahalia and Jean Jacod},
title = {{From tick data to semimartingales}},
volume = {30},
journal = {The Annals of Applied Probability},
number = {6},
publisher = {Institute of Mathematical Statistics},
pages = {2740 -- 2768},
keywords = {continuous time, convergence, high frequency, jumps, Lévy process, scaling, Semimartingale, stochastic volatility},
year = {2020},
doi = {10.1214/20-AAP1571},
URL = {https://doi.org/10.1214/20-AAP1571}
}

@article{BacryEtAl2013b,
title = {Some limit theorems for Hawkes processes and application to financial statistics},
journal = {Stochastic Processes and their Applications},
volume = {123},
number = {7},
pages = {2475-2499},
year = {2013},
note = {A Special Issue on the Occasion of the 2013 International Year of Statistics},
issn = {0304-4149},
doi = {https://doi.org/10.1016/j.spa.2013.04.007},
url = {https://www.sciencedirect.com/science/article/pii/S0304414913001026},
author = {E. Bacry and S. Delattre and M. Hoffmann and J.F. Muzy},
keywords = {Point processes, Hawkes processes, Limit theorems, Discretisation of stochastic processes, Statistics of random processes}
}
@article{Epps1979,
 ISSN = {01621459},
 URL = {http://www.jstor.org/stable/2286325},
 abstract = {Correlations among price changes in common stocks of companies in one industry are found to decrease with the length of the interval for which the price changes are measured. This phenomenon seems to be caused by nonstationarity of security price changes and by the existence of correlations between price changes in the same stock-and in different stocks-in successive periods. Although such correlations are not necessarily inconsistent with market efficiency, the data do reveal the presence of lags of an hour or more in the adjustment of stock prices to information relevant to the industry.},
 author = {Thomas W. Epps},
 journal = {Journal of the American Statistical Association},
 number = {366},
 pages = {291--298},
 publisher = {[American Statistical Association, Taylor & Francis, Ltd.]},
 title = {Comovements in Stock Prices in the Very Short Run},
 urldate = {2022-07-29},
 volume = {74},
 year = {1979}
}


@article{DelattreJacod1997,
author = {Sylvain Delattre and Jean Jacod},
title = {{A central limit theorem for normalized functions of the increments of a diffusion process, in the presence of round-off errors}},
volume = {3},
journal = {Bernoulli},
number = {1},
publisher = {Bernoulli Society for Mathematical Statistics and Probability},
pages = {1 -- 28},
keywords = {Functional limit theorems, round-off errors},
year = {1997},
doi = {bj/1178291930},
URL = {https://doi.org/}
}

@article{LiMykland2010,
  title={Rounding errors and volatility estimation},
  author={Li, Yingying and Mykland, Per A},
  journal={Journal of Financial Econometrics},
  volume={13},
  number={2},
  pages={478--504},
  year={2015},
  publisher={Oxford University Press}
}


@article{Rosenbaum2018,
  title={The microstructural foundations of leverage effect and rough volatility},
  author={El Euch, Omar and Fukasawa, Masaaki and Rosenbaum, Mathieu},
  journal={Finance and Stochastics},
  volume={22},
  number={2},
  pages={241--280},
  year={2018},
  publisher={Springer}
}

@unpublished{HanSchied2021,
  title={The roughness exponent and its model-free estimation},
  author={Han, Xiyue and Schied, Alexander},
  journal={arXiv preprint arXiv:2111.10301},
  year={2021}
}
@article{Kolmogorov1941a,
    title = {{Dissipation of energy in the locally isotropic turbulence}},
    year = {1991},
    journal = {Proceedings of the Royal Society of London. Series A: Mathematical and Physical Sciences},
    author = {Kolmogorov, Andrei Nikolaevich},
    number = {1890},
    pages = {15--17},
    volume = {434}
}
@article{Kolmogorov1941b,
    title = {{The local structure of turbulence in incompressible viscous fluid for very large Reynolds numbers}},
    year = {1991},
    journal = {Proceedings of the Royal Society of London. Series A: Mathematical and Physical Sciences},
    author = {Kolmogorov, Andrei Nikolaevich},
    number = {1890},
    pages = {9--13},
    volume = {434}
}

@article{ElEuch2019,
  title={Roughening heston},
  author={El Euch, Omar and Gatheral, Jim and Rosenbaum, Mathieu},
  journal={Risk},
  pages={84--89},
  year={2019}
}

@book{Jacod2013,
  title={Limit theorems for stochastic processes},
  author={Jacod, Jean and Shiryaev, Albert},
  volume={288},
  year={2013},
  publisher={Springer Science \& Business Media}
}

@phdthesis {Fink_thesis,
	author = "Fink, Holger",
	title = "Stochastic processes beyond semimartingales with application to interest rates, credit risk and volatility modeling",
	type = "Dissertation",
	school = "Technische Universität München",
	address = "München",
	year = 2012,
	keywords = ""
}

@article{Ait2013,
  title={The leverage effect puzzle: Disentangling sources of bias at high frequency},
  author={Ait-Sahalia, Yacine and Fan, Jianqing and Li, Yingying},
  journal={Journal of Financial Economics},
  volume={109},
  number={1},
  pages={224--249},
  year={2013},
  publisher={Elsevier}
}
@article{Black1976,
  title={Studies of stock market volatility changes},
  author={Black, Fischer},
  journal={1976 Proceedings of the American statistical association bisiness and economic statistics section},
  year={1976},
  publisher={American Statistical Association}
}
@article{Christie1982,
  title={The stochastic behavior of common stock variances: Value, leverage and interest rate effects},
  author={Christie, Andrew A},
  journal={Journal of financial Economics},
  volume={10},
  number={4},
  pages={407--432},
  year={1982},
  publisher={Elsevier}
}

@unpublished{ChristensenEtAL2023,
	Author = {M.M. Bennedsen and K. Christensen and A.M. Norlyk},
	Date-Added = {2023-10-17},
	Note = {Working paper},
	Title = {An integer-valued model of ultra high-frequency asset prices},
	Year = {2023}}

@book{Stetkaer2012,
    author = "Henrik Stetkær",
    title = "Foelger og rækker af funktioner - Matematisk Analyse 2",
    publisher = "Aarhus Universitetsforlag",
    year = "2012"
}

@book{thorbjornsen2020,
  title={Forel{\ae}sningsnoter i videreg{\aa}ende sandsynlighedsteori},
  author={Thorbj{\o}rnsen, Steen},
  year={2020},
  publisher={Institut for Matematik, Aarhus Universitet}
}

@unpublished{BenendsenEtAL2024,
	Author = {M.M. Bennedsen and K. Christensen and P.K. Christensen},
	Date-Added = {2024-04-11},
	Note = {Working paper},
	Title = {Composite Likelihood Estimation Of Stationary Gaussian Processes With a View Toward Stochastic Volatility},
	Year = {2024}}

@article{WangEtAl2023,
title = {Modeling and forecasting realized volatility with the fractional Ornstein–Uhlenbeck process},
journal = {Journal of Econometrics},
volume = {232},
number = {2},
pages = {389-415},
year = {2023},
issn = {0304-4076},
doi = {https://doi.org/10.1016/j.jeconom.2021.08.001},
url = {https://www.sciencedirect.com/science/article/pii/S0304407621002037},
author = {Xiaohu Wang and Weilin Xiao and Jun Yu},
keywords = {Rough volatility, Fractional Ornstein–Uhlenbeck process, Hurst parameter, Long memory, Anti-persistent errors, Out-of-sample forecasting, ARFIMA}
}

@article{CarrWu2004,
title = {Time-changed Lévy processes and option pricing},
journal = {Journal of Financial Economics},
volume = {71},
number = {1},
pages = {113-141},
year = {2004},
issn = {0304-405X},
doi = {https://doi.org/10.1016/S0304-405X(03)00171-5},
url = {https://www.sciencedirect.com/science/article/pii/S0304405X03001715},
author = {Peter Carr and Liuren Wu},
keywords = {Lévy processes, Random time change, Option pricing, Fourier transforms, Measure change}
}

@book{LeGall2018,
author = {LeGall, Jean-Francois},
title = {Brownian Motion, Martingales, and Stochastic Calculus},
year = {2018},
isbn = {331980961X},
publisher = {Springer}
}

@unpublished{ChongTodorov2023,
	Author = {Chong, Carsten H. and Todorov, Viktor},
	Note = {Available at SSRN: https://ssrn.com/abstract=4660138 or http://dx.doi.org/10.2139/ssrn.4660138},
	Title = {The Fine Structure of Volatility Dynamics},
	Year = {2023}}

@article{ChoiEtAl2022,
author = {Choi, Jaehyuk and Kwak, Minsuk and Tee, Chyng Wen and Wang, Yumeng},
title = {A Black–Scholes user's guide to the Bachelier model},
journal = {Journal of Futures Markets},
volume = {42},
number = {5},
pages = {959-980},
keywords = {Bachelier model, Black–Scholes model, displaced diffusion model, normal model},
doi = {https://doi.org/10.1002/fut.22315},
year = {2022}
}


@book{Apostol1974,
author = {Apostol, Tom M.},
title = {Mathematical Analysis - A Modern Approach to Advanced Calculus},
year = {1974},
isbn = {9780201002881},
publisher = {Pearson}
}
@article{SchachermayerTeichmann2007,
author = {Schachermayer, Walter and Teichmann, Josef},
year = {2007},
month = {12},
pages = {},
title = {How Close Are the Option Pricing Formulas of Bachelier and Black–Merton–Scholes},
volume = {18},
journal = {Mathematical Finance},
doi = {10.1111/j.1467-9965.2007.00326.x}
}

@article{GlazyrinaMelnikov2020,
title = {Bachelier model with stopping time and its insurance application},
journal = {Insurance: Mathematics and Economics},
volume = {93},
pages = {156-167},
year = {2020},
issn = {0167-6687},
doi = {https://doi.org/10.1016/j.insmatheco.2020.04.012},
url = {https://www.sciencedirect.com/science/article/pii/S0167668720300640},
author = {Anna Glazyrina and Alexander Melnikov},
keywords = {Bachelier model, Black–Scholes, Stopping time, Quantile hedging, Equity-linked life insurance contract, Call option, Absorbing barrier, Default},
abstract = {A modification of a classical Bachelier model by letting a stock price absorb at zero is revisited. Alternative proofs are given to derive option pricing formulas under the modified Bachelier model and numerical comparison with the Black–Scholes formula is provided. Quantile hedging methodology is developed for both classical and modified Bachelier models and application to pricing the pure endowment with fixed guarantee life insurance contracts is demonstrated, both theoretically and by means of a numerical example.}
}

@article{JacodEtAl2017,
author = {Jacod, Jean and Li, Yingying and Zheng, Xinghua},
title = {Statistical Properties of Microstructure Noise},
journal = {Econometrica},
volume = {85},
number = {4},
pages = {1133-1174},
keywords = {Market microstructure noise, high frequency data, joint moments, autocovariance, autocorrelation},
doi = {https://doi.org/10.3982/ECTA13085},
url = {https://onlinelibrary.wiley.com/doi/abs/10.3982/ECTA13085},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.3982/ECTA13085},
year = {2017}
}

@book{Hasbrouck2007,
  title={Empirical Market Microstructure: The Institutions, Economics, and Econometrics of Securities Trading},
  author={Hasbrouck, J.},
  isbn={9780198041306},
  url={https://books.google.dk/books?id=aaReNv846eMC},
  year={2007},
  publisher={Oxford University Press}
}

@article{BayerEtAl2016,
author = {Christian Bayer, Peter Friz and Jim Gatheral},
title = {Pricing under rough volatility},
journal = {Quantitative Finance},
volume = {16},
number = {6},
pages = {887--904},
year = {2016},
publisher = {Routledge},
doi = {10.1080/14697688.2015.1099717},
URL = {https://doi.org/10.1080/14697688.2015.1099717}, 
eprint = {https://doi.org/10.1080/14697688.2015.1099717}
}

@article{Roll1984,
  title={A simple implicit measure of the effective bid-ask spread in an efficient market},
  author={Roll, Richard},
  journal={The Journal of finance},
  volume={39},
  number={4},
  pages={1127--1139},
  year={1984},
  publisher={Wiley Online Library}
}

@article{Jacod2017,
  title={Statistical properties of microstructure noise},
  author={Jacod, Jean and Li, Yingying and Zheng, Xinghua},
  journal={Econometrica},
  volume={85},
  number={4},
  pages={1133--1174},
  year={2017},
  publisher={Wiley Online Library}
}

@article{Harris1990,
  title={Estimation of stock price variances and serial covariances from discrete observations},
  author={Harris, Lawrence},
  journal={Journal of Financial and Quantitative Analysis},
  volume={25},
  number={3},
  pages={291--306},
  year={1990},
  publisher={Cambridge University Press}
}

@article{Hansen2006,
  title={Realized variance and market microstructure noise},
  author={Hansen, Peter R and Lunde, Asger},
  journal={Journal of Business \& Economic Statistics},
  volume={24},
  number={2},
  pages={127--161},
  year={2006},
  publisher={Taylor \& Francis}
}


@book{Fuller1995,
  title={Introduction to statistical time series},
  author={Fuller, Wayne A},
  year={1995},
  publisher={John Wiley \& Sons}
}

@article{Lo1990,
  title={An econometric analysis of nonsynchronous trading},
  author={Lo, Andrew W and MacKinlay, A Craig},
  journal={Journal of Econometrics},
  volume={45},
  number={1-2},
  pages={181--211},
  year={1990},
  publisher={Elsevier}
}

@book{Campbell1998,
  title     = {The Econometrics of Financial Markets},
  author    = {Campbell, John Y. and Lo, Andrew W. and MacKinlay, A. Craig},
  year      = {1997},
  publisher = {Princeton University Press},
  address   = {Princeton, NJ}
}

@article{Hasbrouck1995,
  title={One security, many markets: Determining the contributions to price discovery},
  author={Hasbrouck, Joel},
  journal={The journal of Finance},
  volume={50},
  number={4},
  pages={1175--1199},
  year={1995},
  publisher={Wiley Online Library}
}

@article{Ait2011,
  title={Ultra high frequency volatility estimation with dependent microstructure noise},
  author={A{\"\i}t-Sahalia, Yacine and Mykland, Per A and Zhang, Lan},
  journal={Journal of Econometrics},
  volume={160},
  number={1},
  pages={160--175},
  year={2011},
  publisher={Elsevier}
}

@article{Stoll1978,
  author  = {Stoll, Hans R.},
  title   = {The Supply of Dealer Services in Securities Markets},
  journal = {The Journal of Finance},
  year    = {1978}
}

@article{Amihud2002,
  author  = {Amihud, Yakov},
  title   = {Illiquidity and Stock Returns: Cross-Section and Time-Series Effects},
  journal = {Journal of Financial Markets},
  year    = {2002},
  volume  = {5},
  number  = {1},
  pages   = {31--56}
}

@article{Ait2009,
  title={High frequency market microstructure noise estimates and liquidity measures},
  author={A{\"i}t-Sahalia, Yacine and Yu, Jialin},
  journal={The Annals of Applied Statistics},
  year={2009},
  volume={3},
  number={1},
  pages={422--457},
  doi={10.1214/08-AOAS200},
  publisher={Institute of Mathematical Statistics}
}


@article{Hasbrouck2002,
  title={Trading costs and returns for US equities: The evidence from daily data},
  author={Hasbrouck, Joel},
  journal={NYU Stern School Department of Finance Working Paper},
  year={2002}
}

@article{Kyle1985,
  author  = {Kyle, Albert S.},
  title   = {Continuous Auctions and Insider Trading},
  journal = {Econometrica},
  year    = {1985},
  volume  = {53},
  number  = {6},
  pages   = {1315--1335}
}

@article{Hasbrouck1991,
  author  = {Hasbrouck, Joel},
  title   = {Measuring the Information Content of Stock Trades},
  journal = {Journal of Finance},
  year    = {1991},
  volume  = {46},
  number  = {1},
  pages   = {179--207}
}

@article{Lindvall1973,
  title={Weak convergence of probability measures and random functions in the function space $D([0,\infty))$},
  author={Lindvall, Torgny},
  journal={Journal of Applied Probability},
  volume={10},
  number={1},
  pages={109--121},
  year={1973},
  publisher={Cambridge University Press}
}


@book{Billingsley1999,
  author    = {Billingsley, Patrick},
  title     = {Convergence of Probability Measures},
  edition   = {2},
  publisher = {John Wiley \& Sons},
  address   = {New York},
  year      = {1999},
  series    = {Wiley Series in Probability and Statistics},
  isbn      = {0-471-19745-9}
}

@book{Bingham987, author = {Bingham, Nicholas H. and Goldie, Charles M. and Teugels, Jozef L.}, title = {Regular Variation}, publisher = {Cambridge University Press}, year = {1987}, series = {Encyclopedia of Mathematics and its Applications}, volume = {27} }






==> anc/rough_noise_supplement.tex <==
\documentclass[fleqn,12pt,letterpaper]{article}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{subcaption}
\usepackage{adjustbox}
\usepackage{booktabs}
\usepackage{xcolor}
\newcommand{\notavail}[1]{\textcolor{gray!55}{#1}}
\DeclareMathOperator{\Cov}{Cov}
\usepackage{bbm}
%\usepackage{enumerate}
\usepackage{enumitem}
\usepackage{tabularx}
%\usepackage{chicago}
%\usepackage{epsf}
%\usepackage{theorem}
\usepackage{multirow}
\usepackage{float}
\usepackage{comment}
%\usepackage{rotating}
\usepackage{graphicx}
%\usepackage{subcaption}
\usepackage{epstopdf}
\usepackage{color}
\usepackage[margin=2.57cm]{geometry}
\usepackage{threeparttable}
\definecolor{darkred}{rgb}{0.5,0.2,0.2}
\usepackage[pdftitle={RV CL},pdfauthor={Mikkel Bennedsen},colorlinks=TRUE,allcolors=darkred]{hyperref}
%\usepackage{filemod}
%\usepackage{etoolbox}
%\usepackage{varioref}
\usepackage{booktabs}
\usepackage{pdflscape}
\usepackage[round]{natbib}
\usepackage{subcaption}
\usepackage{mwe}
\usepackage{adjustbox}
\newcommand{\br}{\bigr)}
\newcommand{\bl}{\bigl(}
%\usepackage{refcheck}
\usepackage{dsfont}
%\usepackage[authordate,backend=biber,maxnames=1,minnames=1]{biblatex-chicago}
\usepackage{cleveref}
%\usepackage{authblk}
\usepackage{float}
\floatstyle{plaintop}
\restylefloat{table}

\setcounter{MaxMatrixCols}{10}


\newcommand{\interior}[1]{%
  {\kern0pt#1}^{\mathrm{o}}%
}

\restylefloat{table}
%\epstopdfsetup{update}

\theoremstyle{plain}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{acknowledgement}{Acknowledgement}
\newtheorem{algorithm}{Algorithm}[section]
\newtheorem{assumption}{Assumption}[section]
\newtheorem{axiom}{Axiom}[section]
\newtheorem{case}{Case}[section]
\newtheorem{claim}{Claim}[section]
\newtheorem{conclusion}{Conclusion}[section]
\newtheorem{condition}{Condition}[section]
\newtheorem{conjecture}{Conjecture}[section]
\newtheorem{corollary}{Corollary}[section]
\newtheorem{criterion}{Criterion}[section]
\newtheorem{lemma}{Lemma}[section]
\newtheorem{proposition}{Proposition}[section]
%\theorembodyfont{\upshape}
\newtheorem{definition}{Definition}
%\AtEndEnvironment{definition}{$\Box$}
\theoremstyle{definition}
\newtheorem{example}{Example}[section]
%\AtEndEnvironment{example}{$\Box$}
\newtheorem{exercise}{Exercise}
\newtheorem{notation}{Notation}
\newtheorem{problem}{Problem}
\theoremstyle{remark}
\newtheorem{remark}{Remark}[section]
%\AtEndEnvironment{remark}{$\Box$}
\newtheorem{solution}{Solution}
\newtheorem{summary}{Summary}
\def\law{{\stackrel{{\mathcal L}}{\rightarrow}}}
\def\laws{{\stackrel{{\mathcal L}s}{\rightarrow}}}
\def\F{{\mathcal F}}
\def\M{{\mathcal M}}
\def\Y{{\mathcal Y}}
\newcommand{\PP}{\mathbb{P}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\e}{\mathrm{e}}
\newcommand{\E}{\mathbb{E}}
\newcommand{\BSS}{\mathcal{BSS}}
\newcommand{\LSS}{\mathcal{LSS}}
\newcommand\mikkel[1]{\textcolor{red}{#1}}
\newcommand{\Exp}{\operatorname{Exp}_\zeta}

\newcommand{\ai}{a_{\cap h\Delta}}
\newcommand{\asd}{a_{\backslash h\Delta}}

%\newcommand\mikkel[1]{#1}
\def\la{{[}}
\def\ra{{]}}
\def\plim{{\stackrel{{p}}{\rightarrow}}}
\def\bi{\begin{itemize}}
\def\ei{\end{itemize}}
%\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
%\newcommand{\linespacing}[1]{\renewcommand{\baselinestretch}{#1} \normalsize}
\newcommand{\TabBorderWidth}{0.07cm}
\allowdisplaybreaks
\graphicspath{{Figures/}}
%%\input{tcilatex} % removed for arXiv: unused
\numberwithin{equation}{section}

\DeclareMathOperator*{\pplim}{\mathit{p}-lim}

\newcommand{\iitem}{\global\itrue\item}
\newcommand{\perhapsi}{%
	\ifi*\global\ifalse\fi 
}
\newif\ifi


\usepackage{setspace}

\usepackage{caption}
% [removed for standalone supplement] \usepackage{xr}% cross-reference the main manuscript

\begin{document}
\doublespacing
\begin{center}
{\large\bfseries Supplementary Material for\\[2pt] ``Microstructural Foundations of Rough Noise''}\\[6pt]
{\normalsize Peter Korsbakke Christensen \qquad Anders Norlyk}
\end{center}
\medskip
\noindent This supplement contains the proofs, technical lemmas, and additional results
referenced in the main text. Numbered items in this supplement carry a letter prefix
(e.g., Appendix~B, Lemma~A.1); references without a letter prefix (e.g., Theorem~4.2,
Assumption~3.6) refer to the main manuscript.
\medskip
\appendix
\pagebreak
%\section{Integer-Valued Lévy Processes}\label{appendix:NBIN_DELTA_LEVY}
%\subsection{Poisson Lévy Process}
%The simplest example of an integer-valued Lévy process is the Poisson process. However, as its law is concentrated on the natural numbers, this process is unsatisfactory in many applications. Further, the fact that the associated jumps are of size $1$ almost surely is also a considerable restriction.
%\subsection{Skellam Lévy process}
%The Skellam Lévy process is simply the difference of two independent Poisson processes: $L_{t}=N_{t}^{+}-N_{t}^{-}$ where the intensity of them is $\nu^{+}$ and $\nu^{-}$ respectively. 
%We will denote its distribution by:
%$$L_{t}\sim Sk(t\nu^{+},t\nu^{-})$$

%and note that

%$$L_{t}-L_{s}\sim Sk(\left(t-s\right)\nu^{+},\left(t-s\right)\nu^{-}),t>s$$
%Clearly, it holds that $\mathbb{E}L_{t}=\left(\nu^{+}-\psi^{-}\right)t$ and $\mathbb{V}ar\left(L_{t}\right)=\left(\nu^{+}+\nu^{-}\right)t$ . So for $\nu^{-}=\nu^{+}$, the Skellam process is a martingale. A special case of this is the standard Skellam Process where $\nu^{-}=\nu^{+}=1/2$. It turns out that this is an integer-valued analogy of the Brownian Motion \cite{Barndorff2012}. It is well-known that for an arbitrary $k\in \mathbb{Z}$, the point probability,$p_{k}$ , for a Skellam process is given by:

%\begin{equation}
%    \begin{array}{l}
%        p_{k}=e^{-\nu^{+}-\nu^{-}}\left(\frac{\nu^{+}}{\nu^{-}}\right)^{n / 2} I_{|k|}\left(2 \sqrt{\nu^{+} \nu^{-}}\right)
%    \end{array}
%\end{equation}
%Where $I_{\vert k \vert}(x)$ is a modified Bessel function of the first kind. Obviously, the Skellam process lives on the integers and not only the natural numbers, solving the limitation of the Poisson process. However, the absolute size of jumps will always be of size $1$. Given that in some instances, one could also be interested in Lévy processes taking jumps bigger than those of size 1(as some tick markets exhibit such behavior), it does not solve all of our problems.
%\subsection{Negative Binomial and $\Delta$ NB distribution} 
%The negative binomial distribution comes from mixing a Poisson random variable with random intensity parameter $\lambda$, $\lambda\sim \Gamma \left(m,\frac{\theta}{1-\theta}\right),\theta\in(0,1),\delta>0,\mathbb{E}(\lambda)=m\frac{\theta}{1-\theta},Var\left(\lambda\right)=\delta(m{\theta}{1-\theta})^{2}$. Letting $L_1$ be distributed accordingly, we have

%\begin{equation}
%    \begin{array}{l}
%         Pr\left(L_{1}=k\vert\lambda\right)=\frac{\lambda^{k}e^{-\lambda}}{k!},\quad k=0,1,2...
%    \end{array}
%\end{equation}
%It further holds that 

%\begin{equation}
%    \begin{array}{l}
%         Pr(L_{1}=k)=\frac{1}{k!}\frac{\Gamma(m +k)}{\Gamma(m)}(1-m)^{m}\theta^{k}
%    \end{array}
%\end{equation}
%We denote the negative binomial distribution as $NB(m,\theta)$. The $NB(m,\theta)$ distribution is ID with cumulant function
%\begin{equation}
%    \begin{array}{l}
%         C(\eta;L_{1}) = m\{\log(1-\theta)-\log(1-\theta \exp{(i\eta)})\}
%    \end{array}
%\end{equation}
%and the corresponding negative binomial Lévy process is supported by $L_{t}\sim NB(tm,\theta)$. The negative binomial process can also be thought of as a compound Poisson process with:
%\begin{equation}
%    \begin{array}{l}
%         L_{t}^{*} = \sum_{j=1}^{N_{t}}X_{j}\quad   X_{j}\sim i.i.d,\quad   X \perp N
%    \end{array}
%\end{equation}
%where the innovations are logarithmic variables with point probability given by:
%\begin{equation}
%    \begin{array}{l}
%         Pr(X_{j} = k) = \frac{\theta^{k}}{\vert \log(1-\theta)k \vert } \quad k=1,2,...
%    \end{array}
%\end{equation}
%and $N_{t}$ is a Poisson process with intensity 
%\begin{equation}
%    \begin{array}{l}
%    
%    m \vert\log(1-\theta)\vert
%    
%    \end{array}
%\end{equation}
%The $\Delta NB$ Lévy process is then defined as the difference of two negative Binomial Lévy processes, i.e.:
%\begin{equation}
%    \begin{array}{l}
%         L_{t} = L_{t}^{+} - L_{t}^{-},\quad L_{t}^{+}\perp L_{t}^{-}
%         \quad L_{t}^{+} \sim NB(tm^{+},\theta^+) \quad L_{t}^{-} \sim NB(tm^{-},\theta^{-})
%    \end{array}
%\end{equation}
%with $\theta^{\pm}\in(0,1), m^{\pm}>0$. It then holds that 
%\begin{equation}
%    \begin{array}{l}
%         \operatorname{Pr}\left(L_{1}^{+}=k\right)=\frac{(\delta)_{k}}{k !} p^{k}(1-p)^{\delta}
%    \end{array}
%\end{equation}
%where $(\cdot)_{k}$ is a symbol for the rising factorial, i.e. $(a)_{n}=a(a+1) \cdots(a+n-1)=\frac{\Gamma(a+n)}{\Gamma(a)}$.

%\section{The Skorokhod Topology}\label{SkorokhodTopology}
%Polish spaces are a class of very well-behaved topological spaces that are complete and separable. They are extremly important in deriving many of the most well-known results from probability theory. This is due to the two defining properties of the space. The separability together with the countable additivity of measures esnures that many issues regarding measurably are avoided. Further, the completeness ensures the existence of a complete metric with respect to which we may study convergence. The Skorokhod space is defined as 
%\begin{definition}[Skorokhod space]
%Let $\mathcal{T}$ be of the from $[0,d]$ for $d<\infty$ or $[0,\infty)$ and $\left(E,d_E \right)$ be a metric space. The Skorokhod space is then defined as
%\begin{equation}\label{SkorokhodSpace}
%\begin{array}{l}
%     \mathbb{D}\left(\mathcal{T},E\right) = \{f: \mathcal{T} \rightarrow E : \text{ f is cádlag} \}.
%\end{array}
%\end{equation}
%When $E= \mathbb{R}$, we simply denote the Skorokhod space $\mathbb{D}\left(\mathcal{T}\right)$.
%\end{definition}
%It turns out that the naive metric to associate to $\mathbb{D}\left(\mathcal{T}\right)$, i.e. the uniform metric, does not turn the space into a polish space.\textbf{citer}. Skrohokod introduced a proper metric, resmebling the uniform which euqipped to \eqref{SkorokhodSpace}, is a Polish space. We first introduce a new space that can be though of as \emph{the space of all deterministic time-changes}.
%\begin{definition}
%Let $\mathcal{T} = \{[0,d] : 0<d<\infty\}\cup \{ [0,\infty)\}$, 
%\begin{equation}
%    \Lambda\left( \mathcal{T} \right) = \{ \lambda: \mathcal{T} \rightarrow \mathcal{T}: \lambda(s) < \lambda(t), s<t, \lambda \text{ is invertible} \}.
%\end{equation}
%\end{definition}

%\begin{definition}[The $J_1$ metric]
%For $d<\infty$, we introduce the metric 
%\begin{equation}\label{J1Metric}
% d_d(x,y) = \inf_{\lambda \in \Lambda([0,d])}\left(\Vert \lambda \Vert ^0 \vee d_\infty\left( x, y \circ \lambda\right) \right),
%\end{equation}
%where $\Vert \lambda \Vert ^0 = \sup_{0\le s <t \le d}\vert \log{\left( \frac{\lambda(t)- \lambda(s)}{t-s} \right)} \vert$, $d_\infty$ \text{ is the uniform metric} and $x,y \in \mathbb{D}\left( [0,d]\right)$
%\end{definition}
%\eqref{SkorokhodSpace} equipped with \eqref{J1Metric} is a Polish space and this is the space we denote the Skorokhod space. The weighted sum $d(x,y) = \sum_{k=1}^\infty 2^{-k} \min\left(1,d_k(x,y) \right)$ defines the Skorokhod metric on $\mathbb{D}\left([0,\infty) \right)$
%(wich is then also a Polish space). The Skrokhod space is interesting to us, as the sample paths of our model will belong to $\mathbb{D}\left([0,\infty)] \right)$. Since we are interested in finding a limit for the entire stochastic process that defines our price and not only pointwise convergence, the Skrokhod space is interesting to us. 

%\begin{definition}
%The limit $\overset{D[0,d]}{\rightarrow}$ is defined as follows: for a sequence of stochastic processes $\left(X^T\right)_{T\ge0}$ and $Y$ both almost surely in $\mathbb{D}\left([0,d] \right)$ (the space of cádlag functions with domain $[0,d]$ equipped with the \eqref{J1Metric} metric) we write that $X^T\overset{D[0,d)}{\rightarrow} Y$ if for any $f \in C_b\left(\mathbb{D}\left([0,d] \right)\right)$, it holds that 
%\begin{equation}
%    \mathbb{E}\left(f\left(X^T\right) \right) \rightarrow \mathbb{E}\left(f\left(Y \right)\right) \text{ as }T\rightarrow \infty. 
%\end{equation} 
%With an analogue interpretation when considering $\overset{D[0,\infty)}{\rightarrow}$ instead.
%\end{definition}

\section{Technical Lemmas}\label{Cumulant}
\begin{lemma}[Cumulant Generating Function of Price Process]\label{lemma:cum_gen_fun}
For $0\le s \le t$, it holds that 
\begin{equation*}
    C\left( \theta \ddagger \Delta P_s^{t}  \right) =  b (t-s) C(\theta \ddagger L_1) +Leb\left(A_{(t-s)} \backslash A\right)  \left(C(\theta \ddagger L_1)+ C(-\theta \ddagger L_1) \right).
\end{equation*}
\end{lemma}
\begin{proof}
    Using that a Lévy basis is a special case of an independently scattered random measure (\cite{Ambit_book}, Definition $25$), it holds that 
    \begin{equation}\label{eqn:PriceDecomp}
        \begin{aligned}
                \Delta P_t^{t+\delta} &:= P_{t+\delta} - P_{t} \\ &= V_{0}+L\left(A_{t+\delta}\right)+L\left(B_{t+\delta}\right) -\left(V_{0}+L\left(B_{t}\right)+L\left(A_{t}\right)\right) \\
                &= L\left(B_{t+\delta} \backslash B_{t} \right) + L\left(A_{t+\delta} \backslash A_{t} \right) - L\left(A_{t} \backslash A_{t+\delta} \right) \quad \text{a.s.},
                    \end{aligned}
    \end{equation}
where the three terms are independent of each other. Following the arguments in \cite{ChristensenEtAL2023}, we know that
\begin{equation}\label{UsefulResult}
    \operatorname{Leb}\left(A_t \backslash A_s\right) = \operatorname{Leb}\left(A_s \backslash A_t\right)  = \operatorname{Leb}\left(A_{t-s} \backslash A\right)
\end{equation}
and the fact that for some random variable $X$ and $a \in \mathbb{R}$, $C\left( a \ddagger X \right) = \log \mathbb{E}\left( e^{iaX}\right)$, we conclude by independence of the terms in \eqref{eqn:PriceDecomp} that
\begin{equation*}
    \begin{aligned}
    C\left( \theta \ddagger \Delta P_s^t  \right) &= C\left( \theta \ddagger  L\left(B_{t} \backslash B_{s} \right)  \right)+C\left( \theta \ddagger  L\left(A_{t} \backslash A_{s} \right)  \right) +C\left( -\theta \ddagger  L\left(A_{s} \backslash A_{t} \right)  \right)        \\&=b (t-s) C\left( \theta \ddagger  L_1  \right)  + Leb\left(A_{(t-s)} \backslash A\right) \left( C\left( \theta \ddagger  L_1  \right)   + C\left( -\theta \ddagger  L_1  \right)  \right),
    \end{aligned}
\end{equation*}
where we used the cumulant relation $C\left(\theta\ddagger L(B)\right)=\operatorname{Leb}(B)\,C\left(\theta\ddagger L_1\right)$ in the last equality.
\end{proof}
\begin{lemma}\label{Joint Cumulant}
For $0 \le u < v$, $0 \le s < t$, and $u\leq s$, we have that 
\begin{equation*}
    \begin{aligned}
     C\left(\theta_{1},\theta_{2}\ddagger\Delta P_{u}^v,\Delta P_{s}^t\right)	&=\left(Leb\left(D\right)+Leb\left(E\right) + Leb\left(N\right)+Leb\left(R\right)\right)C\left(\theta_{1}\ddagger L_{1}\right)\\&+\left(Leb\left(G\right)+Leb\left(M\right)\right)C\left(-\theta_{1}\ddagger L_{1}\right)
        +\left(Leb\left(\tilde{A}\right) +Leb\left(Q\right)  \right)C\left(\theta_{2}\ddagger L_{1}\right)\\
        	&+\left(Leb\left(B\right)+Leb\left(F\right)\right)C\left(-\theta_{2}\ddagger L_{1}\right) \\
         &+\left(Leb\left(L\right)+Leb\left(P\right)\right)C\left(\theta_{1}+\theta_{2}\ddagger L_{1}\right)
        \\&+Leb\left(K\right)C\left(-(\theta_{1}+\theta_{2})\ddagger L_{1}\right)
        \\&+Leb\left(C\right)C\left(\theta_{1}-\theta_{2}\ddagger L_{1}\right),
    \end{aligned}
\end{equation*}
where
\begin{equation}\label{Trawlsetsdecomposed}
    \begin{aligned}
    \tilde{A}	&=A_{t}\backslash A_{s}\backslash A_{v}\\
B	&=A_{s}\backslash A_{v}\backslash A_{u}\backslash A_{t}\\
C	&=A_{v}\cap A_{s}\backslash A_{u}\backslash A_{t}\\
D	&=A_{v}\cap A_{s}\cap A_{t}\backslash A_{u}\\
E	&=A_{v}\backslash A_{u}\backslash A_{s}\backslash A_{t}\\
F	&=A_{v}\cap A_{s}\cap A_{u}\backslash A_{t}\\
G	&=A_{u}\backslash A_{v}\backslash A_{s}
\\
H&=A_{v}\cap A_{u}\cap A_{t}\cap A_{s}\\
I&=A_{v}\cap A_{u}\backslash A_{s}\\
J&=A_{t}\cap A_{s}\backslash A_{v}\backslash A_{u}\\
K &= A_s\cap A_u \backslash A_v\backslash A_t \\
L &= A_v\cap A_t \backslash A_s \\
M &= A_u \cap A_s \cap A_t \backslash A_v\\
N&=B_s\cap B_v \backslash B_u \\
O&= B_s\backslash B_v  \\
P&= B_v\cap B_t\backslash B_s \\
Q&= B_t\backslash B_s\backslash B_v \\
R &= B_v \backslash B_t,
    \end{aligned}
\end{equation}
with 
\begin{equation*}
\begin{aligned}
     Leb(C) &= \int_{u}^{\min(s,v)} \max\left(0,d^1(\max(s,v)-z) -d^1(t-z) \right)dz \\
     Leb(K) &= \int_{-\infty}^ u \max\left(0,d^1(s-z)-d^1(\min(v,t)-z)\right)dz \\
    Leb(L) &= \int_{\min(s,v)}^{\min(v,t)} (d^1(\max(v,t)-z)-b) dz    \\
    Leb(P) &= \left(\min(v,t)- \min(s,v)\right)b.
     \end{aligned}
\end{equation*}


\begin{comment}

\begin{equation}\label{Trawlsetsdecomposed}
    \begin{aligned}
    \tilde{A}	&=A_{t}\backslash A_{s}\backslash A_{v}\\
B	&=A_{s}\backslash A_{v}\backslash A_{u}\backslash A_{t}\\
C	&=A_{v}\cap A_{s}\backslash A_{u}\backslash A_{t}\\
D	&=A_{v}\cap A_{s}\cap A_{t}\backslash A_{u}\\
E	&=A_{v}\backslash A_{u}\backslash A_{s}\backslash A_{t}\\
F	&=A_{v}\cap A_{s}\cap A_{u}\backslash A_{t}\\
G	&=A_{u}\backslash A_{v}\backslash A_{s}
\\
H&=A_{v}\cap A_{u}\cap A_{t}\cap A_{s}\\
I&=A_{v}\cap A_{u}\backslash A_{s}\\
        J&=A_{t}\cap A_{s}\backslash A_{v}\\
        K &= A_s\cap A_u \backslash A_v \\
        L &= A_v\cap A_t \backslash A_s \\
        M &= B_s\cap B_v \backslash B_u \\
        N&= B_s\backslash B_v  \\
        O&= B_v\backslash B_s \\
        P&= B_t\backslash B_s\backslash B_v.
    \end{aligned}
\end{equation}
\begin{equation*}
    \begin{aligned}
    A_{u}	&=G\cup K\cup F\cup J\\
A_{v}	&=K\cup F\cup J\cup E\cup C\cup D\\
A_{s}	&=B\cup L\cup C\cup D\cup F\cup J\\
A_{t}	&=\tilde{A}\cup L\cup D\cup J,
    \end{aligned}
\end{equation*}
\end{comment}
\end{lemma}
\begin{remark}
    The Lebesgue measure of the other sets can be computed in a similar manner, but we focus on these because they are the ones relevant for computing the joint cumulants, which is what we use this lemma for. For the non-joint cumulants, we will use Lemma \ref{lemma:cum_gen_fun}. 
\end{remark}

\begin{proof}
\begin{equation*}
    \begin{aligned}
    A_{u}& = F \cup G \cup H \cup I \cup K \cup M\\
A_{v} & = C\cup D \cup E \cup F \cup H \cup I \cup L\\
A_{s} & = B \cup C \cup D \cup F \cup H \cup J \cup K \cup M\\
A_{t} & = \tilde{A}\cup D\cup H \cup J\cup L \cup M\\
B_t\backslash B_s &= P \cup Q \\
B_v\backslash B_u &= N \cup P \cup R.
    \end{aligned}
\end{equation*}
We may write $\Delta P_u^v$ and $\Delta  P_s^t$ as 
\begin{equation*}
    \begin{aligned}
    \Delta P_u^v	&=L\left(A_{v}\right)-L\left(A_{u}\right)+L\left(B_{v}\backslash B_{u}\right)\quad \text{ a.s.}\\
\Delta  P_s^t	&=L\left(A_{t}\right)-L\left(A_{s}\right)+L\left(B_{t}\backslash B_{s}\right) \quad \text{ a.s.}
    \end{aligned}
\end{equation*}
Using \eqref{Trawlsetsdecomposed}, the fact that the sets above are all disjoint, and that $L(\cdot)$ is an independently scattered measure, we then have that 
\begin{equation*}
    \begin{aligned}
    \Delta  P_u^v	&=L\left(C\right)+L\left(D\right)+L\left(E\right)+L\left(L\right)+L\left(N\right)+L\left(P\right)+L\left(R\right)-L\left(G\right)-L\left(K\right)-L\left(M\right)\quad \text{a.s.} \\
\Delta  P_s^t	&=L\left(\tilde{A}\right)+L\left(L\right)+L\left(P\right)+L\left(Q\right)-L\left(B\right)-L\left(C\right)-L\left(F\right)-L\left(K\right) \quad \text{a.s.}
    \end{aligned}
\end{equation*}
Note that $\Delta P_u^v$ and $\Delta P_s^t$ have been decomposed into disjoint sets. For $\theta_{1},\theta_{2}\in\mathbb{R}$, we thus have that 
\begin{equation*}
    \begin{aligned}
        \theta_{1}\Delta P_u^v+\theta_{2}\Delta  P_s^t	&=\theta_{1}\left(L\left(D\right)+L\left(E\right)+L\left(N\right)+L\left(R\right)-L\left(G\right)-L\left(M\right)\right)\\&+\theta_{2}\left(L\left(\tilde{A}\right)+L\left(Q\right)-L\left(B\right)-L\left(F\right)\right)\\
    	&+\left(\theta_{1}+\theta_{2} \right)\left(L\left(L\right)+L\left(P\right)\right)\\&-\left(\theta_{1}+\theta_{2} \right)\left(L\left(K\right)\right) \\&+\left(\theta_{1}-\theta_{2}\right)L\left(C\right) \quad \text{ a.s.}
    \end{aligned}
\end{equation*}
Consequently, using that L is an independently scattered, we get
\begin{equation*}
    \begin{aligned}
     &C\left(\theta_{1},\theta_{2}\ddagger\Delta  P_u^v,\Delta P_s^t \right) =\log(\mathbb{E}\left(\exp\left(i\left(\theta_{1}\Delta  P_u^v+\theta_{2}\Delta P_s^t \right)\right)\right))\\&=\log\mathbb{E}\Biggl(\exp \left(i\left(\theta_{1}(L\left(D\right)+L\left(E\right)+L\left(N\right)+L\left(R\right)-L\left(G\right)-L\left(M\right)\right)\right.\\&+\theta_{2}\left(L\left(\tilde{A}\right)+L(Q)-L(B) - L(F)\right)+\left(\theta_{1}-\theta_{2}\right)L\left(C\right))
         \\ & \left.+ (\theta_{1}+\theta_{2})\left(L\left(L\right) +L\left(P\right) \right) -\left(\theta_{1}+\theta_{2}\right)L\left(K\right)\right)\Biggr) \\&=\log(\mathbb{E}\left(\exp\left(i\theta_{1}L\left(D\right)\right)\right)\cdot\mathbb{E}\left(\exp\left(i\theta_{1}L\left(E\right)\right)\right)\cdot\mathbb{E}\left(\exp\left(i\theta_{1}L\left(N\right)\right)\right)\cdot\mathbb{E}\left(\exp\left(i\theta_{1}L\left(R\right)\right)\right)\\
        	&\cdot\mathbb{E}\left(\exp\left(-i\theta_{1}L\left(G\right)\right)\right)\cdot\mathbb{E}\left(\exp\left(-i\theta_{1}L\left(M\right)\right)\right)\cdot\mathbb{E}(\exp(i\theta_{2}L(\tilde{A})))\cdot\mathbb{E}\left(\exp\left(i\theta_{2}L\left(Q\right)\right)\right)\\
        	&\cdot\mathbb{E}\left(\exp\left(-i\theta_{2}L\left(B\right)\right)\right)\cdot\mathbb{E}\left(\exp\left(-i\theta_{2}L\left(F\right)\right)\right)\\&\cdot\mathbb{E}\left(\exp\left(i\left(\theta_{1}+\theta_{2}\right)\left(L\left(L\right)+L\left(P\right)\right)\right)\right)\cdot
            \mathbb{E}\left(\exp\left(-i\left(\theta_{1}+\theta_{2}\right)L\left(K\right)\right)\right))\\
        	&\cdot\mathbb{E}\left(\exp\left(i\left(\theta_{1}-\theta_{2}\right)L\left(C\right)\right)\right))\\
        	&=\left(Leb\left(D\right)+Leb\left(E\right) + Leb\left(N\right)+Leb\left(R\right)\right)C\left(\theta_{1}\ddagger L_{1}\right)+\left(Leb\left(G\right)+Leb\left(M\right)\right)C\left(-\theta_{1}\ddagger L_{1}\right)
        \\&+\left(Leb\left(\tilde{A}\right) +Leb\left(Q\right)  \right)C\left(\theta_{2}\ddagger L_{1}\right)\\
        	&+\left(Leb\left(B\right)+Leb\left(F\right)\right)C\left(-\theta_{2}\ddagger L_{1}\right) \\
         &+\left(Leb\left(L\right)+Leb\left(P\right)\right)C\left(\theta_{1}+\theta_{2}\ddagger L_{1}\right)
        \\&+Leb\left(K\right)C\left(-(\theta_{1}+\theta_{2})\ddagger L_{1}\right)
        \\&+Leb\left(C\right)C\left(\theta_{1}-\theta_{2}\ddagger L_{1}\right).
    \end{aligned}
\end{equation*}
Lastly, 
$C = \{(x,z): u \le z \le \min(v,s), d^1(t-z) \le x \le d^1(\max(s,v)-z) \}$ and so for $v \le t$
    \begin{equation*}
        \begin{aligned}
            Leb(C) &= \int_{u}^{\min(s,v)}\int_{d^1(t-z)}^{d^1(\max(s,v)-z)} dx dz \\
            & = \int_{u}^{\min(s,v)}d^1(\max(s,v)-z) -d^1(z-t)dz \\
            >0
         \end{aligned}
    \end{equation*}
whereas for $v>t$, $Leb(C)=\emptyset$.  Hence for any $t,v$, we may write
\begin{equation*}
     Leb(C) = \int_{u}^{\min(s,v)} \max\left(0,d^1(\max(s,v)-z) -d^1(z-t) \right)dz. 
\end{equation*}
Further, since $K = \{(x,z): z \le u, d(\min(v,t)-z) \le x \le d(s-z) \}$, we have
\begin{equation*}
    Leb(K) = \int_{-\infty}^ u \max\left(0,d^1(s-z)-d^1(\min(v,t)-z)\right)dz.
\end{equation*}
Similarly, $L =\{ (x,z) : \min(s,v) \le z \le \min(v,t), b \le x \le d^1(\max(v,t)-z) $, which means
\begin{equation*}
    Leb(L) = \int_{\min(s,v)}^{\min(v,t)} (d^1(\max(v,t)-z)-b) dz.  
\end{equation*}
Lastly, $P = \{(x,z): \min(s,v) \le z \le \min(v,t), 0\le x \le b \}$ and thus 
\begin{equation*}
    Leb(P) = \left(\min(v,t)- \min(s,v)\right)b
\end{equation*}
as desired.
\end{proof}

\begin{lemma}\label{IvC2}
    Let $I_\nu(x)$ be the modified Bessel function of the first kind. Then $I_\nu(x) \in C^2\left((-2,2)\times \mathbb{R}^+ \right)$. Here we interpret $I_\nu(x) = I(\nu,x)$, i.e. $\nu$ is the first input.
\end{lemma}
\begin{proof}
    Fix $\delta,\varepsilon$ and $R$. We wish to show that $I_\nu(z) \in C^2\left((-2,2)\times[\varepsilon;R] \right)$ for any $0<\varepsilon<R$. We first show this is satisfied on $[0,2-\delta]\times[\varepsilon;R]$ for an arbitrary $\delta>0$.   Following \cite{GR2007} $8.445$, it holds that 
    \begin{equation}\label{eq:I_nu_series}
        I_\nu(z)=\sum_{k=0}^{\infty} \frac{1}{k ! \Gamma(\nu+k+1)}\left(\frac{z}{2}\right)^{\nu+2 k}.
    \end{equation}
    We now note that $f(x,y) = x^y = e^{y \ln x}$ is jointly continuous in $(x,y)$ as long as $x$ is not $0$. Hence, $\left( \dfrac{z}{2} \right)^\nu$ is continuous on $[0,2-\delta]\times[\varepsilon,R]$, and it attains its maximum and its minimum, which we shall denote $M_{max},M_{min}$. Let $M= \max\left(\vert M_{max}\vert, \vert M_{min}\vert \right)$. Note that for $k\ge 3$, $\Gamma(\nu +k+1)$ is increasing in $\nu$ and so for any such $k$,
    \begin{equation*}
        \dfrac{1}{k! \Gamma \left( \nu + k+1\right)} \left( \dfrac{z}{2}\right)^{\nu + 2k}\le   \dfrac{1}{k! \Gamma \left(k+1\right)}M \left( \dfrac{R}{2}\right)^{ 2k}=: M_k.
    \end{equation*}
    Using that $\Gamma(k+1)=k!$ for any $k\in \mathbb{N}$, we note that 
    \begin{equation*}
        \begin{aligned}
        \dfrac{M_{k+1}
        }{M_k} = \dfrac{k! \Gamma(k+1)}{(k+1)! \Gamma(k+2)}\left(\dfrac{R}{2}\right)^2 = \dfrac{1}{(k+1)^2}\left(\dfrac{R}{2}\right)^2  \rightarrow 0 \quad \text{ as } k \rightarrow \infty.
        \end{aligned}
    \end{equation*}
    Following the ratio test and Weierstrass M-test, we conclude that the convergence of the series \eqref{eq:I_nu_series} is uniform. Since each term in \eqref{eq:I_nu_series} is continuous on $[0,2-\delta]\times[\varepsilon,R]$, so is the limiting function, i.e. $I_\nu(z)$ (\cite{Stetkaer2012} Corollary 3.23). 
    
    Following, $8.486.(4)$ of \cite{GR2007}, the derivative of the modified Bessel function of the first kind, $I_\nu(z)$ exists for $\nu \ne n \text{ or } n+1/2$ for $n \in \mathbb{N}$ and equals
    \begin{equation*}
        \begin{aligned}
        &\frac{\partial I_\nu(z)}{\partial \nu}=I_\nu(z) \ln \left(\frac{1}{2} z\right)-\sum_{k=0}^{\infty}\left(\frac{1}{2} z\right)^{\nu+2 k} \frac{\psi(\nu+k+1)}{k ! \Gamma(\nu+k+1)} \\
        &=I_\nu(z) \ln \left(\frac{1}{2} z\right)-\sum_{k=1}^{\infty}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} 
        \end{aligned},
    \end{equation*}
    where $\psi(\cdot)$ denotes the digamma function. By identical arguments as the above it can be seen that this derivative is continuous on the same domain.
    
    Next, we want to consider the second derivative in $\nu$. Inserting the definition of the digamma function, we get
    \begin{equation}\label{eq:bessel_fun_derivative_dom}
        \begin{aligned}
            \dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} &= \dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\Gamma^{\prime}(\nu+k)}{(k-1) ! \Gamma(\nu+k)^2} \\&=\frac{1}{2}(\nu+2 (k-1))\left(\frac{1}{2} z\right)^{\nu+ 2k-3} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} \\
            &+\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\Gamma^{\prime \prime}(\nu+k)\Gamma(\nu +k)^2 -2(\Gamma^{\prime})^2(\nu+k)\Gamma(\nu +k) }{(k-1) ! \Gamma(\nu+k)^4}
            \\&=\frac{\nu}{2}\left(\frac{1}{2} z\right)^{\nu+ 2k-3} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} \\
            \\&+(k-1)\left(\frac{1}{2} z\right)^{\nu+ 2k-3} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}\\
            &+\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi^{(1)}(\nu +k)}{(k-1) ! \Gamma(\nu+k)}\\
            &-\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi^2(\nu+k)}{(k-1)!\Gamma(\nu+k) }\\
            &=S_k^1+S_k^2 + S_k^3 +S_k^4,
        \end{aligned}
    \end{equation}
    where $\psi^{(1)}$ is the polygamma function of order $1$.
    We aim to show that 
    \begin{equation*}
        \sum_{k=1}^\infty \dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}
    \end{equation*}
    is uniformly convergent. To show this, we will consider each of the four dominating terms from \eqref{eq:bessel_fun_derivative_dom}. 
    
    We will first consider the $S_k^2$ terms. Note once more that since $\left(\dfrac{1}{2}z\right)^\nu$ is continuous on the compact set $[0,2-\delta]\times[\varepsilon,R]$, it attains its maximum and minimum following the multivariate extreme value theorem.  Denote the maximum of the absolute value of the minimum and maximum $M$. Further $\left(\dfrac{1}{2}z\right)^{ (2k-3)}\le\left(\dfrac{R}{2}\right)^{(2k-3)} $ for $k\geq3$. Using this, we find that 
    \begin{equation*}
        \begin{aligned}
         (k-1)\left(\frac{1}{2} z\right)^{\nu+ 2k-3} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}&\le (k-1) M\left(\frac{R}{2} \right)^{2k-3} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}\\
        &\le (k-1) M\left(\frac{R}{2} \right)^{2k-3} \frac{\psi(k+2)}{(k-1) ! \Gamma(k)} =: M_k^2,
        \end{aligned}
    \end{equation*} 
    where we used that the digamma and gamma functions are monotonically increasing functions on $[3,\infty)$ (\cite{GR2007}, 8.361) and that $\nu \in [0,2-\delta)$ for the inequality. We notice that 
    \begin{equation*}
        \begin{aligned}
        \dfrac{M_{k+1}^2}{M_k^2} = \left( \dfrac{R}{2} \right)^2\dfrac{\psi(k+3) (k-1)! \Gamma(k)}{\psi(k+2) k! \Gamma(k+1)} &= \left( \dfrac{R}{2} \right)^2\dfrac{\psi(k+3)}{\psi(k+2) k^2},
        \end{aligned}
    \end{equation*}
    where we used that $\Gamma(z+1) = z \Gamma(z)$. Using now that $\psi(z+1)=\psi(z) + \dfrac{1}{z}$, we get
    \begin{equation*}
        \begin{aligned}
            \dfrac{M_{k+1}^2}{M_k^2} &\le \left( \dfrac{R}{2} \right)^2\dfrac{1}{k^2} + \left( \dfrac{R}{2} \right)^2\dfrac{1}{\psi(k+2) (k+2)k^2} \\
            &\le \left( \dfrac{R}{2} \right)^2\dfrac{1}{k^2} + \left( \dfrac{R}{2} \right)^2\dfrac{1}{\psi(3) (k+2)k^2} \rightarrow 0 \quad \text{as } k\rightarrow \infty.
        \end{aligned}
    \end{equation*}
    Where once more, we used that on $[3,\infty)$ the digamma function is increasing. Following the Cauchy ratio test and Weierstrass' M-test, we thus conclude that 
    \begin{equation*}
        \begin{aligned}
            \sum_{k=1}^\infty (2 (k-1))\left(\frac{R}{2} \right)^{\nu+ (2k-3)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} <\infty,
        \end{aligned}
    \end{equation*}
    and that it is uniformly convergent on $(\nu,z) \in [0,2-\delta] \times [\varepsilon,R]$, which is exactly the sums of the $S_k^2$ terms.
    
    If we now consider the $S_k^1$ terms of \eqref{eq:bessel_fun_derivative_dom}, we find that 
    \begin{equation*}
        \begin{aligned}
            \nu\left(\frac{1}{2} z\right)^{\nu+ (2k-3)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} \le M \left(\frac{R}{2}\right)^{2k-3} \frac{\psi(k+2)}{(k-1) ! \Gamma(k)} \le 2 M_k^2=:M_k^1.
        \end{aligned}
    \end{equation*}
    Hence, by the arguments above, we conclude that $\sum_{k=1}^\infty S_k^1$ is uniformly convergent with $M_k^1$ as dominating sequence.
    
    We now consider $S_k^3$
    \begin{equation*}
        \begin{aligned}
        \vert S_k^3\vert&=\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi^{(1)}(\nu +k)}{(k-1) ! \Gamma(\nu+k)}\\\
         &\le M \left(\frac{R}{2}\right)^{ 2(k-1)} \frac{\psi^{(1)}(k)}{(k-1) ! \Gamma(k)}=: M_k^3,
        \end{aligned}
    \end{equation*}
    where we used that the gamma function is positive and monotonically increasing on $[3,\infty)$ while the polygamma function of order $1$ is positive and monotonically decreasing (\cite{AbramowitzStegun}, 6.4.1).
    We now note, that 
    \begin{equation*}
        \begin{aligned}
            \dfrac{M_{k+1}^3}{M_k^3}= \left(\frac{R}{2}\right)^2\frac{\psi^{(1)}(k+1)(k-1)! \Gamma(k)}{\psi^{(1)}(k)k!\Gamma(k+1)}.
        \end{aligned}
    \end{equation*}
    Using now, that $\Gamma(n)=(n-1)!$ for $n\in \mathbb{N}$ and that $\psi^{(1)}$ is positive and monotonically decreasing, we find that 
\begin{equation*}        
    \begin{aligned}
       \dfrac{M_{k+1}^3}{M_k^3} &=   \left(\frac{R}{2}\right)^2\frac{\psi^{(1)}(k+1)((k-1)!)^2 }{\psi^{(1)}(k)(k!)^2}\\
       &\le \left(\frac{R}{2}\right)^2\frac{1}{k^2}\rightarrow 0\quad \text{ as } k \rightarrow \infty.
    \end{aligned}
\end{equation*}
Using again the Cauchy ratio test and Weierstrass' M-test, we conclude that $\sum_{k=1}^\infty S_k^3(\nu)$ is uniformly convergent on $[0,2-\delta]\times[\varepsilon,R]$. 

Finally, we will consider the $S_k^4$ term. As these terms are somewhat similar to the $S_k^2$ terms, the steps to show convergence will be similar. Using again the continuity of $\left(\frac{1}{2}z\right)^\nu$ over the compact set $[0,2-\delta]\times[\varepsilon,R]$, and the monotonicity of the digamma and gamma functions on $[3,\infty)$ we find that 
\begin{equation*}
    \begin{split}
        \vert S_k^4\vert &= \left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi^2(\nu+k)}{(k-1)!\Gamma(\nu+k) } \\
        &\leq M\left(\frac{R}{2}\right)^{2k-2}\frac{\psi^2(\nu+k)}{(k-1)!\Gamma(\nu+k)}\\
        &\leq M\left(\frac{R}{2}\right)^{2k-2}\frac{\psi^2(2+k)}{(k-1)!\Gamma(k)}\\
        &=: M_k^4,
    \end{split}
\end{equation*}
where $M$ and $R$ are as above. Using again that $\psi(z+1)=\psi(z) + \dfrac{1}{z}$, we notice that 
\begin{equation*}
    \begin{split}
        \frac{M_{k+1}^4}{M_k^4} &= \left(\frac{R}{2}\right)^2\frac{\Gamma(k)(k-1)!\psi^2(k+3)}{\Gamma(k+1)k!\psi^2(k+2)}\\
        &= \left(\frac{R}{2}\right)^2\frac{\Gamma(k)(k-1)!(\psi(k+2)+\frac{1}{k+2})^2}{\Gamma(k+1)k!\psi^2(k+2)}\\
        &\leq \left(\frac{R}{2}\right)^2\left(\frac{\Gamma(k)(k-1)!}{\Gamma(k+1)k!} + \frac{\Gamma(k)(k-1)!}{(k+2)\Gamma(k+1)k!\psi^2(2+k)}\right)\\
        &\leq \left(\frac{R}{2}\right)^2\left(\frac{1}{k^2} + \frac{1}{(k+2)k^2\psi^2(2+k)}\right)\to0\quad\text{ as }k\to\infty.
    \end{split}
\end{equation*}

We now conclude that
\begin{equation*}
    \begin{aligned}
          \vert \dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}\vert & = \vert S_k^1+S_k^2 +S_k^3+S_k^4  \vert &\le M_k^1 + M_k^2 + M_k^3 + M_k^4
    \end{aligned}
\end{equation*}
Since $\sum_{k=1}^\infty M_k^{i}<\infty$ for $i\in \{1,2,3,4\}$ so is $\sum_{k=1}^\infty \left( M_k^{1}+M_k^{2}+M_k^{3}+M_k^4 \right)$ hence following Weierstrass M-test with $M= M_k^{1}+M_k^{2}+M_k^{3} +M_k^4$, we conclude that 
\begin{equation*}
    \dfrac{\partial}{\partial\nu}\sum_{k=1}^{\infty}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} =\sum_{k=1}^{\infty}\dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}.
\end{equation*}
The convergence is uniform and the above sum function is continuous on $[\delta,2-\delta]\times[\varepsilon,R]$ since $\dfrac{\partial}{\partial\nu}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)}$ is continuous for each $k$ (\cite{Stetkaer2012}, Theorem 3.20 and Corollary 3.23). Consequently,
\begin{equation*}
    \begin{aligned}
        \frac{\partial^2 I_\nu(z)}{\partial \nu^2} = \frac{\partial I_\nu(z)}{\partial \nu}\ln\left(\dfrac{1}{2} \right) - \dfrac{\partial}{\partial\nu}\sum_{k=1}^{\infty}\left(\frac{1}{2} z\right)^{\nu+2 (k-1)} \frac{\psi(\nu+k)}{(k-1) ! \Gamma(\nu+k)} 
    \end{aligned}
\end{equation*}
exists and is continuous on $[\delta,2-\delta]\times[\varepsilon,R]$ for any $\delta,\varepsilon,R>0$ such that $\varepsilon <R$ and thus is $I_\nu(z) \in C^2\left((0,2) \times \mathbb{R}^+ \right)$. Using that $I_0(z)=\sum_{k=0}^{\infty} \frac{\left(\frac{z}{2}\right)^{2 k}}{(k!)^2}$ following $8.447$ of \cite{GR2007}, we deduce that $I_\nu(z) \in C^2\left([0,2) \times \mathbb{R}^+ \right)$. Since, $z I_{\nu-1}(z)-z I_{\nu+1}(z)=2 \nu I_\nu(z)$ following $8.486.(1)$ of \cite{GR2007}, we conclude that in fact, $I_\nu(z) \in C^2\left([-1,2) \times \mathbb{R}^+ \right)$ and by using the same relation once more, we in fact have that $I_\nu(z) \in C^2\left((-2,2) \times \mathbb{R}^+ \right)$ as desired.

We underline, that for fixed $\nu$, $I_\nu(z)$ is the solution of a second order differential equations, so by construction it is twice differentiable in $z$. Following $8.486.(3)$ of \cite{GR2007} $z \frac{d}{d z} I_\nu(z)+\nu I_\nu(z)=z I_{\nu-1}(z)$ and $z \frac{d}{d z} I_\nu(z)-\nu I_\nu(z)=z I_{\nu+1}(z)$. Following this and the continuity of $I_\nu(z)$, we may deduce that $\frac{\partial I\nu(z)}{\partial z}$ and$\frac{\partial^2 I\nu(z)}{\partial z^2}$ are continuous on the same domain.
\end{proof}
\begin{remark}
    We note that in the proof of \Cref{IvC2}, we should strictly speaking also have argued that $\dfrac{\partial^2 I_\nu(z)}{\partial\nu \partial z}$ is jointly continuous on the domain. However, the proof follows the same steps as when showing $\dfrac{\partial^2 I_\nu(z)}{\partial\nu^2}$ is continuous on the domain of the Lemma, so we leave it out to limit the length of the proof. 
\end{remark}
\begin{lemma}\label{Kvc2}
Let $K_\nu(z)$ denote the modified Bessel function of second kind. Then $K_\nu(x) \in C^2\left((-2,2)\backslash\{0,1,-1\}\times \mathbb{R}^+ \right)$. Here we interpret $K_\nu(x) = K(\nu,x)$, i.e. $\nu$ is the first input. 
\begin{proof}
    Following, $8.485$ of \cite{GR2007}, it holds that 
    \begin{equation*}
        K_\nu(z)=\frac{\pi}{2} \frac{I_{-\nu}(z)-I_\nu(z)}{\sin \nu \pi}, \quad \nu \notin \mathbb{N} \cup \{ 0\},
    \end{equation*}
    which combined with \Cref{IvC2} concludes the proof.
\end{proof}
\end{lemma}
\section{Proof of Convergence Theorems}\label{Convergence1trawlapp}

\subsection{Auxiliary convergence results for trawl processes}

We use the same notation as in \cite{PPSV2021}, i.e. for any $c \in \mathbb{R}$ we let
\begin{equation*}
    \begin{split}
    \tilde{\nu}^{(c)}(\mathrm{d} x) & :=\left(b^{(c)}\right)^2 \delta_0(\mathrm{~d} x)+\frac{x^2}{1+x^2} \nu^{(c)}(\mathrm{d} x), \\
    \kappa^{(c)} & :=c \gamma^{(c)}+\int_{\mathbb{R} \backslash\{0\}}\left(\frac{x}{1+x^2}-x \mathds{1}_{|x| \leq 1}\right) \nu^{(c)}(\mathrm{d} x),
    \end{split}
\end{equation*}
where $\gamma^{(c)}:=c \gamma+\int_{\mathbb{R}} c x\left(\mathds{1}_{|c x| \leq 1}-\mathds{1}_{|x| \leq 1}\right) \nu(\mathrm{d} x)$, $b^{(c)}:=c b$, and $\nu^{(c)}(B)=\nu\left(c^{-1} B\right)=\nu(\{x:$ $c x \in B\})$. In particular, if $(\tilde{\nu}, \kappa)$ is the characteristic couple (respectively $\left(\gamma, b, \nu\right)$ is the characteristic triplet) of an infinitely divisible random variable $X$ then $\left(\tilde{\nu}^{(c)}, \kappa^{(c)}\right)$ is the characteristic couple (respectively $\left(\gamma^{(c)}, b^{(c)}, \nu^{(c)}\right)$ is the characteristic triplet) of $c X$.

Having introduced this, we can formally state the limit theorem for the trawl part of the model. 
\begin{theorem}\label{thm:Convergence1Trawl}
   Let $\left(X_t^{(T)}\right)_{T \in \mathbb{N}}$ be a sequence of trawl processes defined on $\left([0,T]\times \mathbb{R} \right)$ with trawl function $d^T$ and characteristic triplet $\left(\gamma_T, b_T, \nu_T\right)$ or equivalently characteristic couple $\left(\tilde{\nu}_T, \kappa_T\right)$, for $T \in \mathbb{N}$. Let $Y_t$ be a trawl process on $(\mathbb{R}^+\times \mathbb{R})$ with trawl function $d$ and trawl seed having characteristic triplet $(\gamma, b, \nu)$ or equivalently characteristic couple $(\tilde{\nu}, \kappa)$. Let $\left(r_T\right)_{T \in \mathbb{N}}$ be a sequence of real valued constants. Assume that Assumption 3.2 holds, and that  $\tilde{\nu}{_T}^{\left(r_T\right)} \stackrel{\text { weak }}{\rightarrow} \tilde{\nu}$ and $\kappa_T^{\left(r_T\right)} \rightarrow \kappa$ as $T \rightarrow \infty$. Then,
$$
\left\{r_T X_t^{(T)}\right\}_{t \in[0, \infty)} \Longrightarrow\left\{Y_t\right\}_{t \in[0, \infty)}, \quad \text { as } T \rightarrow \infty,
$$
where $\Longrightarrow$ denotes convergence in finite dimensional distributions, and $\stackrel{\text { weak }}{\rightarrow}$ denotes weak convergence.
\end{theorem}

We note that since $Y$ in the above theorem is a stationary, infinitely divisible process, we might be able to represent it as a causal moving average, similarly to what is done in Section 4.2 of \cite{PPSV2021}. That is, we might be able to find a representation of the form
\begin{equation*}
    Y_t=\int_{-\infty}^t g(t-s) \mathrm{d} L_s, \quad t \in \mathbb{R},
\end{equation*}
for some Lévy process $L_t$ and a kernel function $g: \mathbb{R} \rightarrow \mathbb{R}$. The following result gives conditions under which the trawl limit is a Gaussian moving average.

\begin{theorem}\label{thm:Convergence2Trawl}
    Let $\left(X_t^{(T)}\right)_{T \in \mathbb{N}}$ be a sequence of trawl processes defined on $\left([0,T]\times \mathbb{R} \right)$ with trawl function $d^T$ and characteristics $\left(\gamma_T, b_T, \nu_T\right)$. Assume that Assumptions 3.2 and 3.5 hold, and that $\tilde{\nu}_T^{\left(r_T\right)} \stackrel{\text { weak }}{\rightarrow} \delta_0$ and $\kappa_T^{\left(r_T\right)} \rightarrow 0$ as $T\rightarrow \infty$. Then
    $$
        \left\{r_T X_t^{(T)}\right\}_{t \in[0, \infty)} \Longrightarrow
        \left\{\int_{-\infty}^t g(t-s) \mathrm{d} B_s\right\}_{t \in[0, \infty)} \quad \text { as } T \rightarrow \infty,
    $$
where $B$ is a one-dimensional Brownian motion and $\Longrightarrow$ denotes convergence in finite dimensional distributions.
\end{theorem}

Under Assumption~3.6, we are also able to show functional convergence for the trawl part of the model.

\begin{lemma}\label{lemma:bounded_trawl_conv}
   Let $\left(X_t^{(T)}\right)_{T \in \mathbb{N}}$ be a sequence of trawl processes defined on $\left([0,T]\times \mathbb{R} \right)$ with trawl function $d^T$ and characteristics $\left(\gamma_T, b_T, \nu_T\right)$ or equivalently $\left(\tilde{\nu}_T, \kappa_T\right)$, for $T \in \mathbb{N}$. Let $Y_t$ be a trawl process on $(\mathbb{R}^+\times \mathbb{R})$ with trawl function $d$ and trawl seed having characteristics $(\gamma, b, \nu)$ or equivalently $(\tilde{\nu}, \kappa)$. Let $\left(r_T\right)_{T \in \mathbb{N}}$ be a sequence of real valued constants. Assume that Assumptions 3.2 and 3.6 hold. Then,
    $$
    \left\{r_T X_t^{(T)}\right\}_{t \in[0, \infty)} \overset{D[0,\infty)}{\longrightarrow}\left\{Y_t\right\}_{t \in[0, \infty)}, \quad \text { as } T \rightarrow \infty,
    $$
    holds if $\tilde{\nu}{_T}^{\left(r_T\right)} \stackrel{\text { weak }}{\rightarrow} \tilde{\nu}$ and $\kappa_T^{\left(r_T\right)} \rightarrow \kappa$ as $T \rightarrow \infty$, where $\overset{D[0,\infty)}{\longrightarrow}$ denotes convergence in the Skorokhod topology.
\end{lemma}

\subsection{Proofs}
\begin{proof}[Proof of Theorem \ref{thm:Convergence1Trawl}]
    We follow the exposition from \cite{PPSV2021}, but with some changes that will be highlighted. A major difference is also that they consider functional convergence, while this part will just focus on the finite dimensional convergence.  
    
    In this proof we will without loss of generality consider the case $r_T>0$, for every $T \in \mathbb{N}$, and work under the assumption that $\tilde{\nu}_T^{\left(r_T\right)} \stackrel{\text { weak }}{\rightarrow} \tilde{\nu}$, $\kappa_T^{\left(r_T\right)} \rightarrow \kappa$, where $\stackrel{\text { weak }}{\rightarrow}$ denotes weak convergence.
    We first prove that the finite-dimensional distributions converge, which will follow almost identically to what is shown in \cite{PPSV2021}. For given $t_0<t_1<\cdots<t_m$ and every $i, j=0, \ldots, m$ with $j \geq i$, one can show using the arguments in \cite{PPSV2021} that for any $z_0, \ldots, z_m \in \mathbb{R}$, it holds that
    \begin{equation*}
        \begin{aligned}
            \log \mathbb{E}\left(\exp \left(i \sum_{k=0}^m z_j r_T X_{t_k}^{(T)}\right)\right) & =\sum_{k=0}^m \sum_{j=k}^m \log \mathbb{E}\left(\exp \left(i \tilde{z}_{k, j} r_T L^{T}\left(\mathcal{P}_{A^T}(k, j)\right)\right)\right) \\
            & =\sum_{k=0}^m \sum_{j=k}^m \operatorname{Leb}\left(\mathcal{P}_{A^T}(i, j)\right) \mathcal{C}\left(\tilde{z}_{k, j} ; r_T L_T^{\prime}\right),
        \end{aligned}
    \end{equation*}
    where $\tilde{z}_{i, j}=\sum_{k=i}^j z_k$, $L'_T$ denotes the Lévy seed of $L^T$, and 
    \begin{equation*}
        \mathcal{P}_{A^T}(i, j):=\left\{(r, s): d^T\left(t_{j+1}-s\right)<r \leq d^T\left(t_j-s\right), t_{i-1}<s \leq t_i\right\}.
    \end{equation*}
    From Lemma $15.15$ in \cite{Kallenberg} and the fact that $\tilde{\nu}_T^{\left(r_T\right)} \xrightarrow{\text { weak }} \tilde{\nu}$ and $\kappa_T^{\left(r_T\right)} \rightarrow \kappa$ as $T \rightarrow \infty$, we obtain that
    \begin{equation*}
    \mathcal{C}\left(\tilde{z}_{i, j} ; r_T L_T^{\prime}\right) \rightarrow \mathcal{C}\left(\tilde{z}_{i, j} ; L_Y^{\prime}\right), \text { as } T \rightarrow \infty,
    \end{equation*}
    where $L_Y^{\prime}$ is the trawl seed of the trawl process $Y_t$. We need to argue that 
    \begin{equation*}
        \operatorname{Leb}\left(\mathcal{P}_{A^T}(i, j)\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A}(i, j)\right),
    \end{equation*}
    as $T\rightarrow \infty$. This follows, as 
    \begin{equation*}
        \operatorname{Leb}\left(\mathcal{P}_{A_T}(i, j)\right) = \int_{t_{i-1}}^{t_{i}}\int_{d^T(z-t_{j+1})}^{d^T(z-t_j)}drds = \int_{t_{i-1}}^{t_i}\left( d^T(s-t_j)- d^T(s-t_{j+1}) \right) ds.
    \end{equation*}
    Following Assumption 3.2, we conclude that $\operatorname{Leb}\left(\mathcal{P}_{A_T}(i, j)\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A}(i, j)\right)$, as $T \rightarrow \infty$. Thus, using Portmanteau \cite{thorbjornsen2020}, we conclude that the finite-dimensional distributions of $r_T X^{(T)}$ converge to those of $Y$.
\end{proof}

%\begin{proof}
%    Here, the finite dimensional convergence follows from Theorem XX, and we will thus just have to show the tightness of the seqeuence udner the additional assumption that the trawl function is bounded.     Next, we want to show that the sequence is tight. We note that using the same decomposition as in \cite{PPSV2021} we have for any $r<s<t$ that 
%    \begin{equation*}
%        \begin{aligned}
%            &\mathbb{P}\left(\left|L^T\left(A^T_t\right)-L^T\left(A^T_s\right)\right| \wedge\left|L^T\left(A^T_s\right)-L^T\left(A^T_r\right)\right| \geq \lambda\right)\\ & \leq  \mathbb{P}\left(\left|L^T\left(\tilde{B}_{t, s, r}^T\right)\right| \geq \frac{\lambda}{2}\right) \\ &+\left[\mathbb{P}\left(\left|L^T\left(\tilde{A}_{t, s}^T\right)\right| \geq \frac{\lambda}{4}\right)+\mathbb{P}\left(\left|L^T\left(\tilde{E}_{t, s, r}^T\right)\right| \geq \frac{\lambda}{4}\right)\right] \\
%            & \times\left[\mathbb{P}\left(\left|L^T\left(\tilde{C}_{t, s, r}^T\right)\right| \geq \frac{\lambda}{4}\right)+\mathbb{P}\left(\left|L^T\left(\tilde{D}_{t, s, r}^T\right)\right| \geq \frac{\lambda}{4}\right)\right].
%        \end{aligned}
%    \end{equation*}
%    Here, $\tilde{A}_{t, s, r}^T,\tilde{B}_{t, s, r}^T,\tilde{C}_{t, s, r}^T,\tilde{D}_{t, s, r}^T,\tilde{E}_{t, s, r}^T$ are a disjoint partition of the area under the functions $d(r+\cdot)$, $d(s+\cdot)$, and $d(t)$, see Figure 1 in \cite{PPSV2021} for an illustration. Now, using the same steps as in \cite{PPSV2021}, we can obtain the bounds
    
%    \begin{equation*}
%        \begin{split}
%                \mathbb{P}\left(r_T\left|L^T\left(\tilde{B}_{t, s, r}\right)\right| \geq \frac{\lambda}{2}\right) &\leq \operatorname{Leb}\left(\tilde{B}_{t, s, r}^T\right) 10\left(\frac{8 C_0}{\lambda}+\frac{64 C_1}{3 \lambda^2}+4 C_2\right) \leq \frac{C_3}{\lambda^2}(t-r)^{1+\varepsilon}, \\
%                \mathbb{P}\left(r_T\left|L^T\left(\tilde{A}_{t, s}\right)\right| \geq \frac{\lambda}{4}\right) &\leq \operatorname{Leb}\left(\tilde{A}_{t, s}^T\right) 10\left(\frac{16 C_0}{\lambda}+\frac{256 C_1}{3 \lambda^2}+4 C_2\right) \leq \frac{C_3}{\lambda^2}(t-s)^{\frac{1}{2}+\frac{\varepsilon}{2}},      
%        \end{split}
%    \end{equation*}
%    for $0<\lambda\leq1$, where $C_0,C_1,C_2,C_3$ are constants that can change from line to line. 
    %Using the inequality \textcolor{red}{Ref på denne ulighed?}
    %\begin{equation}
    %    \mathbb{P}(\vert\xi\vert>\lambda)\leq\lambda\int_{-2/\lambda}^{2/\lambda}(1-\E[\exp(i\theta\xi)])d\theta,
    %\end{equation}
    %which holds for any real valued random variable $\xi$, one can show that \textcolor{red}{Jeg synes vi skal vise et par mellemregninger i det her:}
    %\begin{equation}
    %    \mathbb{P}\left(r_T\left|L^T\left(\tilde{B}_{t, s, r}\right)\right| \geq \frac{\lambda}{2}\right) \le \operatorname{Leb}\left(\tilde{B}_{t, s, r}^T\right) 10\left(\frac{8 C_0}{\lambda}+\frac{64 C_1}{3 \lambda^2}+4 C_2\right) \leq \operatorname{Leb}\left(\tilde{B}_{t, s, r}\right) \frac{C_3}{\lambda^2}, \text{ for } 0<\lambda \le 1
    %\end{equation}
    %where $C_0,C_1,C_2,C_3$ are constants.  Similarly,
    %\begin{equation}
    %\begin{aligned}
    %\mathbb{P}\left(r_T\left|L^T\left(\tilde{A}_{t, s}\right)\right| \geq \frac{\lambda}{4}\right) & \leq \operatorname{Leb}\left(\tilde{A}_{t, s}^T\right) \frac{5 \lambda}{2} \int_{-8 / \lambda}^{8 / \lambda}\left(C_0|\theta|+C_1 \theta^2+C_2\right) \mathrm{d} \theta \\
    %& \leq\operatorname{Leb}\left(\tilde{A}_{t, s}\right) 10\left(\frac{16 C_0}{\lambda}+\frac{256 C_1}{3 \lambda^2}+4 C_2\right) \leq \frac{C_4}{\lambda^2}(t-s)^{\frac{1}{2}+\frac{\varepsilon}{2}}
    %\end{aligned}
    %\end{equation}
%    Similar bound can be found for the probabilities $\mathbb{P}\left(r_T\left|L^T\left(\tilde{E}_{t, s, r}\right)\right| \geq \frac{\lambda}{4}\right), \mathbb{P}\left(r_T\left|L^T\left(\tilde{C}_{t, s, r}\right)\right| \geq \frac{\lambda}{4}\right)$, and $\mathbb{P}\left(r_T\left|L^T\left(\tilde{D}_{t, s, r}\right)\right| \geq \frac{\lambda}{4}\right)$. Note that the main difference between our setup and the setup in \cite{PPSV2021} is that our sets are $T$ dependent, since the trawl function is a function of $T$. To arrive at these results, we have had to use Assumption \ref{assumption:TrawlFunConv}, which implies that
%    \begin{equation*}
%        \begin{aligned}
%            \operatorname{Leb}\left(\tilde{B}_{t, s, r}^T\right)  &= \int_r^s\left(d^T(x-s ) - d^T(x-t )\right) dx \uparrow \operatorname{Leb}\left(\tilde{B}_{t, s, r}\right) \\
%            \operatorname{Leb}\left(\tilde{A}_{t, s}^T\right) & = \int_s^t \left( d^T(x-t) -b \right) dx \uparrow  \operatorname{Leb}\left(\tilde{A}_{t, s}\right) \\
%            \operatorname{Leb}\left(\tilde{C}_{t, s,r}^T\right) & = \int_r^s \left( d^T(x-t) -b \right) dx \uparrow \operatorname{Leb}\left(\tilde{C}_{t, s,r}\right)\\
%            \operatorname{Leb}\left(\tilde{E}_{t, s,r}^T\right) & = \int_{-\infty}^r \left( d^T(x-s) - d^T(x-t) \right) dx \uparrow  \operatorname{Leb}\left(\tilde{E}_{t, s,r}\right)  \\
%             \operatorname{Leb}\left(\tilde{D}_{t, s}^T\right) & = \int_{-\infty}^r \left( d^T(x-r) - d^T(x-s) \right) dx \uparrow  \operatorname{Leb}\left(\tilde{D}_{t, s}\right).
%        \end{aligned}
%    \end{equation*}
    
%    Now it follows from the arguments in \cite{PPSV2021} that 
%    \begin{equation*}
%    \mathbb{P}\left(r_T\left(\left|L^T\left(A_t\right)-L^T\left(A_s\right)\right| \wedge\left|L^T\left(A_s\right)-L^T\left(A_r\right)\right|\right) \geq \lambda\right) \leq \frac{C}{\lambda^4}(t-r)^{1+\varepsilon}.
%    \end{equation*}
%    Since our limit process $Y_{\cdot}$ is the same as in \cite{PPSV2021} we have the desired convergence in distribution following the arguments in that paper. 
    %\textbf{Nedenstående var et forsøg på at vise den omvendte implikation, men den tror jeg ikke nødvendigvis, vi kan få - vi har som sådan heller ikke brug for den.}
    %Assume now that $\left\{r_T X_t^{(n)}\right\}_{t \in[0, T]} \stackrel{\mathcal{D}[0, T]}{\Longrightarrow}\left\{Y_t\right\}_{t \in[0, T]} \text {, as } n \rightarrow \infty \text {. }$ Using the same arguments as in \cite{PPSV2021}, we have that 
    %\begin{equation}
    %\operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \mathcal{C}\left(z ; r_T L_T^{\prime}\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \mathcal{C}\left(z ; L_Y^{\prime}\right), \quad \text { as } n \rightarrow \infty,
    %\end{equation}
    %for all $z \in \mathbb{R}$  and $t_i,t_{i-1},t_j,t_{j-1} \in \mathbb{R}$ and hence we have that 
    %\begin{equation}
    %\mathcal{C}\left(z ; r_T L_T^{\prime}\right) \rightarrow \mathcal{C}\left(z ; L_Y^{\prime}\right), \quad \text { as } n \rightarrow \infty
    %\end{equation}
    %for all $z \in \mathbb{R}$ and 
    %\begin{equation}
    %    \operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A}(i, j)\right),
    %\end{equation}
    %for all $t_i,t_{i-1},t_j,t_{j-1} \in \mathbb{R}$ and since $\{(-\infty , a], a \in \mathbb{R}\}$ is an intersection stable generating system for $\mathcal{B}\left(R\right)$, we may conclude that 
%\end{proof}


\begin{proof}[Proof of Theorem \ref{thm:Convergence2Trawl}]

From the same arguments as in the proof of Theorem \ref{thm:Convergence1Trawl} we obtain that 
\begin{equation*}
\log \mathbb{E}\left(\exp \left(i \sum_{k=0}^m z_j r_T X_{t_k}^{(T)}\right)\right) \rightarrow \frac{1}{2} \sum_{j, l=0}^m z_j z_l \operatorname{Leb}\left(A_{t_j} \cap A_{t_l}\right), \quad \text { as } T \rightarrow \infty.
\end{equation*}
Hence,  the necessary relation between $d$ and $g$ now follows exactly the same argumentation as in the proof of Theorem $4.8$ in \cite{PPSV2021}. In general terms, we will need that 
\begin{equation*}
    \int_0^\infty d(h+s) -b ds = \int_{-\infty}^0 g(h-s)g(-s)ds
\end{equation*}
Notice that
$$
\int_0^{\infty} d(h+s) -b d s=\int_h^{\infty} d(s) -b \mathrm{d} s \quad \text { and } \quad \int_{-\infty}^0 g(h-s) g(-s) \mathrm{d} s=\int_0^{\infty} g(h+s) g(s) \mathrm{d} s
$$
so by the fundamental theorem of calculus we need to satisfy
$$
-d(h)+b=\frac{\mathrm{d}}{\mathrm{d} h} \int_h^{\infty} d(s) - b \mathrm{d} s=\frac{\mathrm{d}}{\mathrm{d} h} \int_0^{\infty} g(h+s) g(s) \mathrm{d} s
$$
which is satisfied by Assumption 3.5.
\end{proof}


\begin{proof}[Proof of Theorem 3.1, finite-dimensional-convergence part]

    We start by focusing on the convergence of 
    \begin{enumerate}
        \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}} V_0^T \Rightarrow 0 $,
         \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}}  L^T\left(B_{\centerdot}\right)  \Rightarrow \sqrt{b}W_\centerdot $,
         \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}} L^T\left(A_{\centerdot}\right) \Rightarrow \int_{-\infty}^\centerdot g(t-s)d\tilde{W}_s$,
    \end{enumerate} 
where $\Rightarrow$ denotes convergence in finite dimensional distributions. Throughout the proof, we will denote $c_T:= \frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}}$. 

We first consider the convergence of the first term. Since $V_0 < \infty $ a.s., it will converge towards $0$ in probability. As this is stronger than convergence in distribution, the distributional convergence follows. 

To derive the convergence of 2., we will rely on Theorem $6.2.9.$ of  \cite{Fink_thesis}. Consequently, we underline that (as argued in \cite{veraart14} and \cite{Barndorff2012}), we may think of $L\left( B_t\right)$ as the difference of two independent Lévy subordinators, $\tilde{L}\left(B_t\right)$, $\bar{L}\left(B_t\right)$, governing respectively up - and downticks. That is, for each $T>0$, we have that 
\begin{equation*}
    L^T\left( B_t \right) \overset{d}{=} L^1\left( B_{tT} \right) \overset{d}{=} \tilde{L}^1\left( B_{tT} \right)- \bar{L}^1\left(B_{tT}\right) \overset{d}{=} \tilde{L}_{btT} - \bar{L}_{btT},\; \forall t\ge0,
\end{equation*}
where $\overset{d}{=}$ indicates equality in the distributional sense, i.e. the finite-dimensional distributions agree. Here, we have used that $B_t$ is a rectangle for all $t$, and hence $L^1(B_{tT})$ is simply a (finite-activity) Lévy process, which we can decompose. From this, we also have that 
\begin{equation*}
    L^T\left( B_\centerdot \right) \overset{d}{=} \tilde{L}_{bT\centerdot} - \bar{L}_{bT\centerdot}
\end{equation*}

%We note that 
%\begin{equation*}
%    \begin{aligned}
%    c_T\left(  \tilde{L}_{bt T} - \bar{L}_{bt T}^-\right) &= \frac{1}{\sqrt{\kappa_2\bigl(L_1^{1}\bigl)T}} \left(  \bar{L}_{bt T} - \tilde{L}_{bt T}\right), 
%    \end{aligned}
%\end{equation*}
 Using Remark $6.2.10$ of \cite{Fink_thesis}, with $a=\dfrac{1}{T}$, $\tau_u = \sqrt{b}$, we then conclude that for any $d>0$, we have that
\begin{equation*}
    c_T\left(  L_{bT\centerdot}^+ - L_{bT\centerdot}^-\right) 
     \overset{\left(D[0,d],d_\infty \right)}{\rightarrow} \int_0^{\centerdot} \sqrt{b} dW_s= \sqrt{b}W_{\centerdot},
\end{equation*}
where $W$ is a standard Brownian motion. Here, $\overset{(D[0,d], d_\infty)}{\rightarrow}$ denotes convergence in distribution on the space of all c\'adl\'ag functions defined on $[0,d]$, equipped with the uniform metric $d_\infty$. Since all c\'adl\'ag functions on compact intervals are bounded, this indeed defines a valid metric on the space $D[0,d]$ \citep{Pollard2012}. The mapping $\mathbb{D}\left([0,d),d_\infty\right) \ni x \mapsto x \in \mathbb{D}\left([0,d),d_b\right)$ ($d_B$ denotes the Billingsley's metric as defined in \cite{Davidson1994} which generates the Skorokhod topology) is continuous, and so we also have the convergence in distribution on $\left(D[0,d],d_B\right)$ following e.g. Portmanteau $II$ for any $d\in\mathbb{R}^+$. Since the convergence holds for each $d\in\mathbb{R}^+$, this is equivalent to convergence in distribution on $\mathbb{D}\left([0, \infty), \delta \right)$ \citep[Theorem 3]{Lindvall1973} where $\delta$ is the metric on $\mathbb{D}\left([0, \infty)\right)$ as given in \cite[Section VI, 1.26]{limitTheorems}. This in turn established convergence in the Skorokhod topology. We note that this part of the proof could be done more simply, as we only need finite dimensional convergence, but this will benefit the proof of the functional-convergence part of Theorem 3.1. 


Lastly, we consider 3. Here we will make use of Theorem \ref{thm:Convergence2Trawl}. The proof thus consists in checking that $\tilde{\nu}_T^{\left(r_T\right)} \stackrel{\text { weak }}{\rightarrow} \delta_0$ and $\kappa_T^{\left(r_T\right)} \rightarrow 0$ as $T\rightarrow \infty$ is satisfied. It is sufficient to check that the conditions of Remark 4.10 of \cite{PPSV2021} are satisfied. Next we observe that
\begin{equation*}
    \begin{aligned}
    \int_{\mathbb{R}}c_{T}^{2}x^{2}\nu_{T}(dx) &= \frac{1}{\kappa_2\left( L_1^T\right)}\kappa_2\left(L_1^T \right)
    \\ &= 1 \rightarrow 1 \text{ as } T \rightarrow \infty
    \\ \int_{\mathbb{R}}c_{T}^{3}\vert x\vert ^{3}\nu_{T}(dx) &= \frac{1}{\left(\kappa_2\left( L_1^T\right)\right)^{3/2}} \left( \kappa_3 \left(\tilde{L}_1^T \right)+\kappa_3 \left(\bar{L}_1^T \right)\right) \\&= \frac{1}{\left(\kappa_2\left( L_1^T\right)\right)^{3/2}} O\left(T\right) \rightarrow 0 \text{ as } T \rightarrow \infty.
    \end{aligned}
\end{equation*}
Lastly, the drift is zero for any $T>0$ as $L_1^T$ is integer-valued. Following Theorem \ref{thm:Convergence2Trawl} we have the desired convergence.

Finally, we would like the sum of the three terms to converge in distribution. In general, this does not follow from the convergence of the individual terms, but using Portmanteau II \citep{thorbjornsen2020}, this follows from the independence of the terms. 

\end{proof}

\begin{proof}[Lemma \ref{lemma:bounded_trawl_conv}]
    From Theorem \ref{thm:Convergence1Trawl}, we already have the finite-dimensional convergence. We therefore need to show that the sequence is tight. We note that using the same decomposition as in \cite{PPSV2021} we have for any $r<s<t$ that 
    \begin{equation*}
        \begin{aligned}
            &\mathbb{P}\left(\left|L^T\left(A^T_t\right)-L^T\left(A^T_s\right)\right| \wedge\left|L^T\left(A^T_s\right)-L^T\left(A^T_r\right)\right| \geq \gamma\right)\\ & \leq  \mathbb{P}\left(\left|L^T\left(\tilde{B}_{t, s, r}^T\right)\right| \geq \frac{\gamma}{2}\right) \\ &+\left[\mathbb{P}\left(\left|L^T\left(\tilde{A}_{t, s}^T\right)\right| \geq \frac{\gamma}{4}\right)+\mathbb{P}\left(\left|L^T\left(\tilde{E}_{t, s, r}^T\right)\right| \geq \frac{\gamma}{4}\right)\right] \\
            & \times\left[\mathbb{P}\left(\left|L^T\left(\tilde{C}_{t, s, r}^T\right)\right| \geq \frac{\gamma}{4}\right)+\mathbb{P}\left(\left|L^T\left(\tilde{D}_{t, s, r}^T\right)\right| \geq \frac{\gamma}{4}\right)\right].
        \end{aligned}
    \end{equation*}
    Here, $\tilde{A}_{t, s, r}^T,\tilde{B}_{t, s, r}^T,\tilde{C}_{t, s, r}^T,\tilde{D}_{t, s, r}^T,\tilde{E}_{t, s, r}^T$ are a disjoint partition of the area under the functions $d(r-\cdot)$, $d(s-\cdot)$, and $d(t-\cdot)$, see Figure 1 in \cite{PPSV2021} for an illustration. Now, using the same steps as in \cite{PPSV2021}, we can obtain the bounds
    
    \begin{equation*}
        \begin{split}
                \mathbb{P}\left(r_T\left|L^T\left(\tilde{B}^T_{t, s, r}\right)\right| \geq \frac{\gamma}{2}\right) &\leq \operatorname{Leb}\left(\tilde{B}_{t, s, r}\right) 10\left(\frac{8 C_0}{\gamma}+\frac{64 C_1}{3 \gamma^2}+4 C_2\right) \leq \frac{C_3}{\gamma^2}(t-r)^{1+\varepsilon}, \\
                \mathbb{P}\left(r_T\left|L^T\left(\tilde{A}_{t, s}^T\right)\right| \geq \frac{\gamma}{4}\right) &\leq \operatorname{Leb}\left(\tilde{A}_{t, s}\right) 10\left(\frac{16 C_0}{\gamma}+\frac{256 C_1}{3 \gamma^2}+4 C_2\right) \leq \frac{C_3}{\gamma^2}(t-s)^{\frac{1}{2}+\frac{\varepsilon}{2}},      
        \end{split}
    \end{equation*}
    for $0<\gamma\leq1$, where $C_0,C_1,C_2,C_3$ are constants that can change from line to line. We will remark that this is where the proof of tightness fails without Assumption 3.6, and this assumption will not be satisfied in our rough model. 
    %Using the inequality \textcolor{red}{Ref på denne ulighed?}
    %\begin{equation}
    %    \mathbb{P}(\vert\xi\vert>\lambda)\leq\lambda\int_{-2/\lambda}^{2/\lambda}(1-\E[\exp(i\theta\xi)])d\theta,
    %\end{equation}
    %which holds for any real valued random variable $\xi$, one can show that \textcolor{red}{Jeg synes vi skal vise et par mellemregninger i det her:}
    %\begin{equation}
    %    \mathbb{P}\left(r_T\left|L^T\left(\tilde{B}_{t, s, r}\right)\right| \geq \frac{\lambda}{2}\right) \le \operatorname{Leb}\left(\tilde{B}_{t, s, r}^T\right) 10\left(\frac{8 C_0}{\lambda}+\frac{64 C_1}{3 \lambda^2}+4 C_2\right) \leq \operatorname{Leb}\left(\tilde{B}_{t, s, r}\right) \frac{C_3}{\lambda^2}, \text{ for } 0<\lambda \le 1
    %\end{equation}
    %where $C_0,C_1,C_2,C_3$ are constants.  Similarly,
    %\begin{equation}
    %\begin{aligned}
    %\mathbb{P}\left(r_T\left|L^T\left(\tilde{A}_{t, s}\right)\right| \geq \frac{\lambda}{4}\right) & \leq \operatorname{Leb}\left(\tilde{A}_{t, s}^T\right) \frac{5 \lambda}{2} \int_{-8 / \lambda}^{8 / \lambda}\left(C_0|\theta|+C_1 \theta^2+C_2\right) \mathrm{d} \theta \\
    %& \leq\operatorname{Leb}\left(\tilde{A}_{t, s}\right) 10\left(\frac{16 C_0}{\lambda}+\frac{256 C_1}{3 \lambda^2}+4 C_2\right) \leq \frac{C_4}{\lambda^2}(t-s)^{\frac{1}{2}+\frac{\varepsilon}{2}}
    %\end{aligned}
    %\end{equation}
    Similar bound can be found for the probabilities $\mathbb{P}\left(r_T\left|L^T\left(\tilde{E}^T_{t, s, r}\right)\right| \geq \frac{\gamma}{4}\right), \mathbb{P}\left(r_T\left|L^T\left(\tilde{C}^T_{t, s, r}\right)\right| \geq \frac{\gamma}{4}\right)$, and $\mathbb{P}\left(r_T\left|L^T\left(\tilde{D}^T_{t, s, r}\right)\right| \geq \frac{\gamma}{4}\right)$. Note that the main difference between our setup and the setup in \cite{PPSV2021} is that our sets are $T$ dependent, since the trawl function is a function of $T$. To arrive at these results, we have had to use Assumption 3.2, which implies that
    \begin{equation*}
        \begin{aligned}
            \operatorname{Leb}\left(\tilde{B}_{t, s, r}^T\right)  &= \int_r^s\left(d^T(s -x) - d^T(t - x)\right) dx \uparrow \operatorname{Leb}\left(\tilde{B}_{t, s, r}\right) \\
            \operatorname{Leb}\left(\tilde{A}_{t, s}^T\right) & = \int_s^t \left( d^T(t-x) -b \right) dx \uparrow  \operatorname{Leb}\left(\tilde{A}_{t, s}\right) \\
            \operatorname{Leb}\left(\tilde{C}_{t, s,r}^T\right) & = \int_r^s \left( d^T(t-x) -b \right) dx \uparrow \operatorname{Leb}\left(\tilde{C}_{t, s,r}\right)\\
            \operatorname{Leb}\left(\tilde{E}_{t, s,r}^T\right) & = \int_{-\infty}^r \left( d^T(s-x) - d^T(t-x) \right) dx \uparrow  \operatorname{Leb}\left(\tilde{E}_{t, s,r}\right)  \\
             \operatorname{Leb}\left(\tilde{D}_{ s,r}^T\right) & = \int_{-\infty}^r \left( d^T(r-x) - d^T(s-x) \right) dx \uparrow  \operatorname{Leb}\left(\tilde{D}_{ s,r}\right).
        \end{aligned}
    \end{equation*}
    
    Now it follows from the arguments in \cite{PPSV2021} that 
    \begin{equation*}
    \mathbb{P}\left(r_T\left(\left|L^T\left(A^T_t\right)-L^T\left(A^T_s\right)\right| \wedge\left|L^T\left(A^T_s\right)-L^T\left(A^T_r\right)\right|\right) \geq \gamma\right) \leq \frac{C}{\gamma^4}(t-r)^{1+\varepsilon}.
    \end{equation*}
    Since our limit process $Y_{\cdot}$ is the same as in \cite{PPSV2021}, we have the desired convergence in distribution following the arguments in that paper. 
    %\textbf{Nedenstående var et forsøg på at vise den omvendte implikation, men den tror jeg ikke nødvendigvis, vi kan få - vi har som sådan heller ikke brug for den.}
    %Assume now that $\left\{r_T X_t^{(n)}\right\}_{t \in[0, T]} \stackrel{\mathcal{D}[0, T]}{\Longrightarrow}\left\{Y_t\right\}_{t \in[0, T]} \text {, as } n \rightarrow \infty \text {. }$ Using the same arguments as in \cite{PPSV2021}, we have that 
    %\begin{equation}
    %\operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \mathcal{C}\left(z ; r_T L_T^{\prime}\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \mathcal{C}\left(z ; L_Y^{\prime}\right), \quad \text { as } n \rightarrow \infty,
    %\end{equation}
    %for all $z \in \mathbb{R}$  and $t_i,t_{i-1},t_j,t_{j-1} \in \mathbb{R}$ and hence we have that 
    %\begin{equation}
    %\mathcal{C}\left(z ; r_T L_T^{\prime}\right) \rightarrow \mathcal{C}\left(z ; L_Y^{\prime}\right), \quad \text { as } n \rightarrow \infty
    %\end{equation}
    %for all $z \in \mathbb{R}$ and 
    %\begin{equation}
    %    \operatorname{Leb}\left(\mathcal{P}_{A_{n}}(i, j)\right) \rightarrow \operatorname{Leb}\left(\mathcal{P}_{A}(i, j)\right),
    %\end{equation}
    %for all $t_i,t_{i-1},t_j,t_{j-1} \in \mathbb{R}$ and since $\{(-\infty , a], a \in \mathbb{R}\}$ is an intersection stable generating system for $\mathcal{B}\left(R\right)$, we may conclude that 
\end{proof}
\begin{proof}[Proof of Theorem 3.1, functional-convergence part]
    We will again focus on the the convergence of the three separate terms: 
    \begin{enumerate}
        \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}} V_0^T \overset{D[0,\infty)}{\rightarrow} 0 $
        \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}} L^T\left(A_{\centerdot}\right) \overset{D[0,\infty)}{\rightarrow} \int_{-\infty}^\centerdot g(t-s)d\tilde{W}_s$
         \item $\frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}}  L^T\left(B_{\centerdot}\right)  \overset{D[0,\infty)}{\rightarrow} \sqrt{b}W_\centerdot $, 
    \end{enumerate} 
where $\overset{D[0,\infty)}{\rightarrow}$ denotes convergence in the Skorokhod topology and $c_T:= \frac{1}{\sqrt{T\kappa_2\left(L_1^1 \right)}}$. As argued in the proof of Theorem 3.1, $V_0 < \infty $ a.s., it will converge towards $0$ in probability, which we can view as an element of $\mathbb{D}\left([0,\infty) \right)$, when we equip the Skorokhod space with the uniform norm. As uniform convergence implies convergence in the Skorokhod topology, we have convergence in probability in the Skorokhod topology which in turn implies the desired distributional convergence. 

The convergence of the second and third terms follows exactly from the steps in the proof of Theorem 3.1. 

Since the Skorokhod topology is not a topological vector space, we are not quite done yet, as the convergence of each element on its own does then not imply convergence of the sum of elements. However, the above results give us an easy way of showing that $ c_T P^T_{t}$ is tight, using Lemma $3.31$ and Corollary $3.33$ of \cite{Jacod2013}. Indeed, using Lemma $3.31$, we may conclude, that $c_T \left(V^T_0 + L^T\left(A_{t}\right) \right)$ is tight. Further, by definition, we can conclude that $c_T  L^T\left(B_{t}\right)$ is $C$-tight, since the Skorokhod topology is in particular a Hausdorff space, and we know the limit point of the entire sequence is a continuous process. Using Corollary $3.33$, we then conclude that $c_TP_t^T = c_T\left(V_0^T + L^T\left(A_{t}\right) + L^T\left(B_{t}\right)\right)$ is tight. 

We adopt the notation that $\mathcal{L}\left(X\right)$ indicates the law of a random variable, $X$. Due to the established convergences $1.$,$2.$, and $3.$ above, we have that for any dense subset, $D$ of $\mathbb{R}_+$, it holds that 
\begin{equation}\label{eq:finite_dim_conv}
    \begin{aligned}
   \mathcal{L}\left( c_TL^T\left(B_{t_1}\right),c_TL^T\left(B_{t_2} \right),\dots, c_TL^T\left(B_{t_k} \right)\right) &\rightarrow \mathcal{L}\left(\sqrt{b}W_{t_1},\sqrt{b}W_{t_2},\dots,\sqrt{b}W_{t_k} \right) \\&\text{ for T }\rightarrow \infty, \text{ for all } t_i \in D, k\in \mathbb{N}_0.
\end{aligned}
\end{equation}
Following the notation in \cite{Jacod2013}, we write the above in short as $c_TL^T\left(B_{\centerdot}\right)  \overset{\mathcal{L}\left( D\right)}{\rightarrow} \mathcal{L}\left(\sqrt{b}W_\centerdot \right)$. Clearly, we also have that $c_TL^T\left(A_{\centerdot}\right) \overset{\mathcal{L}\left( D\right)}{\rightarrow} \int_{-\infty}^\centerdot g(t-s)d\tilde{W}_s$ and $V_0^T \overset{\mathcal{L}\left( D\right)}{\rightarrow} 0$. For fixed $k \in \mathbb{N}_0$, the vectors on the left-hand side of \eqref{eq:finite_dim_conv} (and the same for the other two cases) take values in the vector space $\left( \mathbb{R}^k, \Vert \cdot \Vert \right)$. By definition, addition is continuous in this space, so we may conclude that for any dense subset, $D$ of $\mathbb{R}_+$ it holds that $c^TP_\centerdot^T \overset{\mathcal{L}\left( D\right)}{\rightarrow} \left(\sqrt{b}W_\centerdot + \int_{-\infty}^\centerdot g(t-s)d\tilde{W}_s\right)$. Here the independence of $L^T(A^T)$ and $L^T(B_t)$ as well as their limiting processes have been used. Together with the shown tightness, we have both necessary and sufficient conditions to conclude that 
\begin{equation*}
    c_TP_\centerdot^T  \overset{D[0,\infty)}{\rightarrow} \left(\sqrt{b}W_\centerdot + \int_{-\infty}^\centerdot g(t-s)d\tilde{W}_s\right),
\end{equation*}
as desired. 
\end{proof}

\begin{proof}[Proof of Proposition~3.1]
    Using 8.486 of \cite{GR2007} it is easy to derive that 
    \begin{equation}
        \begin{split}
            d(h) &= b - \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds \\&= b -\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\frac{\alpha+1/2}{2\lambda}\left(\frac{h}{2\lambda}\right)^{\alpha-1/2}K_{\alpha+1/2}(\lambda h)\\&+ \frac{\Gamma(\alpha+1)}{2 \sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}\left[K_{\alpha-1/2}(\lambda h)+ K_{\alpha+3/2}(\lambda h)\right]\lambda, \quad h\ge 0,
        \end{split}
    \end{equation}
    where $K_\nu(x)$ is the modified Bessel function of the second kind. This representation will be used in many of the proofs. 
    
    To derive the more compact expression in the paper, we use $8.486.11$ of \cite{GR2007}, which states that
    \begin{equation*}
         K_{\nu+1}(x)=K_{\nu-1}(x)+\dfrac{2\nu}{x} K_\nu(x), \quad \nu \in \mathbb{R}.
    \end{equation*}
    Inserting this above yields that 
    \begin{equation}\label{SimpleFormteawlFun}
        \begin{aligned}
            d(h)  &= b -\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\frac{\alpha+1/2}{2\lambda}\left(\frac{h}{2\lambda}\right)^{\alpha-1/2}K_{\alpha+1/2}(\lambda h)\\&+ \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}K_{\alpha-1/2}(\lambda h)\lambda \\
            &+ \frac{\Gamma(\alpha+1)}{2\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2} \dfrac{2\left(\alpha + 1/2 \right)}{\lambda h}K_{\alpha+1/2}(\lambda h)\lambda \\
            &= b -\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\frac{\alpha+1/2}{2\lambda}\left(\frac{h}{2\lambda}\right)^{\alpha-1/2}K_{\alpha+1/2}(\lambda h)\\&+ \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}K_{\alpha-1/2}(\lambda h)\lambda \\
            &+ \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha-1/2} \dfrac{\alpha + 1/2 }{2\lambda}K_{\alpha+1/2}(\lambda h)\\
            &=b+\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}K_{\alpha-1/2}(\lambda h)\lambda, \quad h\ge 0.
        \end{aligned}
    \end{equation}
    This was the desired. 
\end{proof}

\begin{proof}[Proof of Proposition~3.2, part 1]
We check that Assumption~3.2 is satisfied. We note that a sufficient condition to ensure $d: [0,\infty) \rightarrow [b,\infty)$ is non-increasing is that $g$ is monotonically decreasing and second order differentiable with $g^{\prime \prime}(x) >0,\text{ } \forall x \in \mathbb{R}^+$. Indeed, if this is the case, we have that
\begin{equation*}
    \begin{aligned}
    d(h) &= b - \int_0^\infty g(s)g^{\prime}(s+h)ds\ge b \\
    d^\prime(h) &= - \int_0^\infty g(s)g^{\prime\prime}(s+h)ds<0,
    \end{aligned}
\end{equation*}
Let us verify this for the gamma kernel
\begin{equation}\label{GammaBSS}
    g(x)=x^\alpha\exp(-\lambda x),\quad x>0,\;\alpha\in(-1/2,1/2),\;\lambda>0.
\end{equation}
It is easily seen that \eqref{GammaBSS} is smooth. Next, for $x,\lambda \ge 0$
\begin{equation*}
    g^\prime(x) = \alpha x^{\alpha -1 }\exp\bl-\lambda x \br - \lambda x^\alpha \exp\bl - \lambda x \br < 0 \quad \text{for } \alpha \le 0.
\end{equation*}
So the function is monotonically decaying. Finally,
\begin{equation*}
    g^{\prime\prime}(x) = \bl \alpha -1 \br\alpha x^{\alpha -2 }\exp\bl-\lambda x \br - \alpha \lambda x^{\alpha -1 } \exp\bl - \lambda x \br +  \lambda^2 x^\alpha \exp\bl - \lambda x \br \ge 0 
\end{equation*}
for $\alpha \in (-1/2,0]$. For each $T \in \mathbb{N}$, we let our converging sequence of trawl functions be given by $d^T(h) = \min(T,d(h))$.  Clearly, we have that $d^T : [0,\infty) \mapsto [b,T]$ for any $T>0$. Also since $d$ is monotonically decreasing, so is $d^T$. To see that the differences are bounded, we distinguish between $3$ cases. For $0 < s \le t$, we let case $1$ be where $d(s)\le T$ (and hence also $d(t)\le T$) , case $2$ is where $d(t)>T$ and lastly, case $3$ is where $d(s)>T$ but $d(t)\le T$. Then for case $1$, we clearly have
\begin{equation*}
    d^T(s)-d^T(t) = d(s)-d(t).
\end{equation*}
For case $2$, we have that 
\begin{equation*}
    d^T(s)-d^T(t) = T - T \le d(s) - d(t).
\end{equation*}
And lastly, for case $3$ 
\begin{equation*}
    d^T(s)-d^T(t) = T - d(t) \le d(s) - d(t).
\end{equation*}
Finally, we need to verify the monotone convergence. However this follows easily, since $0 \le b \le d^1\le d^2\le d^3 \dots$ and d is the pointwise limit of $d^T$. It is easily seen that $\lim_{h\rightarrow\infty} d(h)=b$. Indeed, following $9.7.2$ of \cite{AbramowitzStegun}, as $x\to\infty$, $K_\nu(x)\sim\sqrt{\frac{\pi}{2x}}\,e^{-x}$. Hence, as $h\rightarrow \infty,$
    \begin{equation*}
        \begin{aligned}
        d(h) &=b + \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}\sqrt{\frac{\pi}{2\lambda h}}\,e^{-\lambda h} \lambda \left(1 + o(1)\right)\\
            &= b + \frac{\Gamma(\alpha+1)}{2^{\alpha+1}}\,\lambda^{-\alpha}\, h^{\alpha}e^{-\lambda h}\left(1+o(1)\right)\\
            &= b + o(1).
        \end{aligned}
    \end{equation*}
    This in turn shows the desired.
\end{proof}
\begin{proof}[Proof of Proposition~3.2, part 2]
    We are interested in studying the behavior of our trawl as $h\rightarrow 0$. We remember that
    \begin{equation*}
        \begin{aligned}
            d(h) &= b - \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds \\&= b+\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}K_{\alpha-1/2}(\lambda h)\lambda, \quad h\ge 0.
        \end{aligned}
    \end{equation*}

    For $\vert \nu \vert \in (0,1)$ (expanding $9.6.2$ with the series $9.6.10$ in \cite{AbramowitzStegun}), we have that
    \begin{equation*}
        K_{\nu}(x) = \dfrac{1}{2}\Gamma\left( \vert \nu \vert \right)\left(\dfrac{1}{2}x\right)^{-\vert \nu \vert} + O(x^{\vert \nu \vert}) ,\quad \text{ as } x\rightarrow 0.
    \end{equation*}
    We then note that as $h \rightarrow 0$, we have that 
    \begin{equation}\label{eqn:AsymFormTrawl}
        \begin{aligned}
                        d(h) &=  b + \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}\left(\dfrac{1}{2}\Gamma(1/2-\alpha) (2)^{1/2-\alpha}(\lambda h)^{(\alpha-1/2)} + O\left(h^{1/2-\alpha}\right)\right) \lambda\\
            &= b + \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\Gamma(1/2-\alpha) 2^{-(1+2\alpha)} h^{2\alpha} + O(h)\\
            &=b+\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\Gamma(1/2-\alpha) 2^{-(1+2\alpha)} h^{2\alpha} + o(1).
        \end{aligned}
    \end{equation}
    Clearly, for $\alpha < 0$, $d(\cdot)$ diverges. 
    
    Next, we recall that $\Gamma(1)=1$, $\Gamma(1/2)=\sqrt{\pi}$, and $K_{1/2}(x) = \sqrt{\frac{\pi}{2 x}} e^{-x}$ (see e.g. $8.469 (3)$ of \cite{GR2007}). Combined with \eqref{SimpleFormteawlFun} and the fact that the modified Bessel function is symmetric in its first argument (i.e. with respect to $\nu$) this yields that 
    \begin{equation*}
        \begin{aligned}
        d(h) &=b+\frac{\Gamma(1)}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{1/2}K_{-1/2}(\lambda h)\lambda\\
        &=b+\frac{1}{\sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{1/2}\sqrt{\frac{\pi}{2 \lambda h}}e^{-\lambda h}\lambda
        \\&= b + \dfrac{1}{2}e^{-\lambda h}.
        \end{aligned}
    \end{equation*}
    This shows that $d(\cdot)$ does not diverge in this case. Hence, in this case, for $b\le1/2$, we have that $d^1 = d$, since $d$ is a monotonically decreasing function. That is, the truncation never kicks in. 
\end{proof}
\begin{proof}[Proof of Proposition~3.3]
    We will first consider the case $\alpha=0$. From the second half of the proof of Proposition~3.2, we know that in this case
    \begin{equation*}
        \begin{aligned}
            d(h) &=b + \dfrac{1}{2}e^{-\lambda h}.
        \end{aligned}
    \end{equation*}
    By the mean value theorem, we see that the trawl function is Lipschitz continuous with Lipschitz constant $L=\lambda/2$. By Proposition~3.2, it is also well-defined and bounded at $0$. From Proposition~3.2, we know that for $\alpha \in (-1/2,0]$ our trawl function is monotonically decreasing. Hence, by Example $4.5$ of \cite{PPSV2021}, we conclude that Assumption~3.6 is satisfied. 
    
    Now, we consider the case $\alpha<0$. We wish to show that Assumption~3.6 is not satisfied in this case. As in Proposition~3.2 we will use \eqref{eqn:AsymFormTrawl}. We note that for $r\le s\le t$,
    \begin{equation*}
        \begin{aligned}
            \tilde{B}_{t,s,r}&= A_s\backslash A_t \backslash A_r = \{(z,x): r\le z\le s, d(t-z) \le x \le d(s-z)  \}.
        \end{aligned}
    \end{equation*}
    Inspired by Example $4.6$ of \cite{PPSV2021}, we now set $s=(t+r)/2$ for some $r<t$. Using \eqref{eqn:AsymFormTrawl} for $t$ and $r$ close enough, we have
\begin{equation*}
    \begin{aligned}
    Leb(\tilde{B}_{r,s,t})	&=\int_{r}^{s}d(s-h)-d(t-h)dh\\
    &= \int_r^s  C(s-h)^{2\alpha}- C(t-h)^{2\alpha} + o(1)\bigr) dh \\
    &=   C^\prime\left( (s-r)^{2\alpha+1} - (t-r)^{2\alpha+1} + (t-s)^{2\alpha + 1} \right)+ o(s-r), \quad \text{as } (t-r) \rightarrow 0,
    \end{aligned}
\end{equation*}
where $C= \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\Gamma(1/2-\alpha) 2^{-(1+2\alpha)}$. Now, we note that because $s=(t+r)/2$, we have that $(t-s)=(s-r)$. Following the calculations in Example $4.6$ of \cite{PPSV2021}, we then have that
\begin{equation}\label{eqn:BoundOnLebB}
    \begin{aligned}
    Leb(\tilde{B}_{r,s,t})&= C^\prime\left(2-2^{2\alpha +1 }\right) (t-s)^{2\alpha +1} + o(t-s) \\&= C^{\prime\prime}(t-r)^{2\alpha +1} + o(t-r)\quad \text{as } (t-r) \rightarrow 0,
    \end{aligned}
\end{equation}
where we used that $s=(t+r)/2$. We note that since $\alpha<0$, the power is less than $1$, so for any $C,\varepsilon>0$, we can choose $t$ and $r$ close enough to each other such that  
\begin{equation*}
    \begin{aligned}
    Leb(\tilde{B}_{r,s,t})&\ge C(t-r)^{1+\varepsilon}.
    \end{aligned}
\end{equation*}


%We know that there exists a $x_0$ such that for all $t,r\in \mathbb{R}$ such that $(t-r)\le x_0$ the absolute value of the second term in \eqref{eqn:BoundOnLebB} is bounded by $(t-r)$. We note that for any constant $\bar{C}>0$ and $\epsilon >0$, it holds that 
%$\bar{C}(t-r)^{1+\epsilon} = o(t-r)$ as $(t-r)\rightarrow 0$. We now fix such a pair. Hence, there  exists a $x_0^\prime>0$ such that $\bar{C}(t-r)^{1+\epsilon} \le \dfrac{(t-r)}{2}$ for all $t,r\in \mathbb{R}$ such that $(t-r)\le x_0^\prime$.  Similarly, since $2\alpha+1<1$, we have that $(t-r) = o\left((t-r)^{2\alpha+1}\right)$ as $(t-r)\rightarrow 0$. In turn, there exists a $x_0^{\prime \prime}>0$ such that for $t,r$ satisfying that $(t-r)\le x_0^{\prime \prime}$ it holds that $(t-r)\le  \dfrac{C^{\prime \prime}(t-r)^{2\alpha+1}}{2}$. Letting $x= \min(x_0,x_0^\prime, x_0^{\prime \prime})$ and inserting this into \eqref{eqn:BoundOnLebB}, we find that for $r,s,t$ such that $s=(t+r)/2$, $r<t$ and $(t-r)\in (0,x)$, it holds that 
%\begin{equation*}
%    \begin{aligned}
%    Leb(\tilde{B}_{r,s,t})&= C^{\prime\prime}(t-r)^{2\alpha +1} + o(t-r) \\
%    &\ge 2(t-r) - (t-r) \\
%    &= (t-r)\\
%    &> \dfrac{(t-r)}{2}\\
%    &\ge \bar{C}(t-r)^{1+\epsilon}.
%    \end{aligned}
%\end{equation*}
This in turn shows that the requirement on $Leb(\tilde{B}_{t,s,r})$ in Assumption~3.6 cannot possibly be satisfied for $\alpha<0$.

\end{proof}

\section{Weak Dependence of Trawl Processes and Asymptotic
Theory for the GMM Approach}\label{GMM}
In this section, we show that Shephard-Yang type of processes \citep{Shephard2017}, restricted to the integer-valued case, are $\theta$-weakly dependent and we state and prove the asymptotic theory for the GMM
approach to parameter estimation. Our structure and arguments will be based on those given in \cite{Bennedsen2021}, but adapted to our setup. Since we work with integer-valued L\'evy bases, the corresponding Lévy seed has characteristic triplet given by $(\gamma, 0, \eta)$, where $\gamma=\int_{\mathbb{R}} \xi \mathbb{I}_{[-1,1]}(\xi) \eta(d \xi)=\sum_{\xi=-1}^1 \xi \eta(\xi)$. 
\subsection{Weak Dependence of Price Process}\label{WeakDependence}
\begin{lemma}
    Under Assumptions 3.3-3.5, the increments of the price process $P_t=V_0+L(A_t)+L(B_t)$ are $\theta$-weakly dependent.
\end{lemma}
\begin{proof}
    First, note that for $d: [0,\infty) \rightarrow [b,\infty)$. For $\delta \in \mathbb{R}^{+}$ we then have that our price increment,
    \begin{equation}\label{eqn:1}
        \begin{aligned}
        \Delta P_t^\delta &:= P_{t} - P_{t-\delta} \\ &= V_{0}+L\left(A_{t}\right)+L\left(B_{t}\right) -\left(V_{0}+L\left(B_{t-\delta}\right)+L\left(A_{t-\delta}\right)\right) \\
        &= L\left(B_{t} \backslash B_{t-\delta} \right) + L\left(A_{t} \backslash A_{t-\delta} \right) - L\left(A_{t-\delta} \backslash A_{t} \right) \\
        &= \int_{[0,1]\times [t-\delta ,t]} \mathds{1}_{[0,b]}(x) L\left( dx,ds \right) + \int_{[0,1]\times [t-\delta,t]} \mathds{1}_{[b,d(t-s)]}(x) L\left( dx,ds \right) \\&- \int_{[0,1]\times (-\infty,t-\delta]} \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) L\left( dx,ds \right) 
        \\&= \int_{[0,1]\times \mathbb{R}} \mathds{1}_{[0,b]}(x)\mathds{1}_{[t-\delta,t]}(s) +\mathds{1}_{[b,d(t-s)]}(x)\mathds{1}_{[t-\delta,t]}(s) \\&- \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \mathds{1}_{(-\infty,t-\delta]}(s)  L\left( dx,ds \right)  
        \\&= \int_{[0,1]\times \mathbb{R}} \mathds{1}_{[0,b]}(x)\mathds{1}_{[0,\delta]}(t-s) +\mathds{1}_{[b,d(t-s)]}(x)\mathds{1}_{[0 ,\delta]}(t-s) \\&- \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \mathds{1}_{(-\infty,t-\delta]}(s)  L\left( dx,ds \right)  
        \\&= \int_{[0,1]\times \mathbb{R}} \mathds{1}_{[0,b]}(x)\mathds{1}_{[0,\delta]}(t-s) +\mathds{1}_{[b,d(t-s)]}(x)\mathds{1}_{[0 ,\delta]}(t-s) \\&- \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \left(\mathds{1}_{(-\infty,t]}(s)-\mathds{1}_{(t-\delta,t]}(s) \right)  L\left( dx,ds \right)  
        \\&= \int_{[0,1]\times (-\infty,t]} \mathds{1}_{[0,b]}(x)\mathds{1}_{[0,\delta]}(t-s) +\mathds{1}_{[b,d(t-s)]}(x)\mathds{1}_{[0 ,\delta]}(t-s) \\&- \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \left(1-\mathds{1}_{[t-\delta,t]}(s) \right)  L\left( dx,ds \right) 
        \\&= \int_{[0,1]\times (-\infty,t]} \mathds{1}_{[0,d(t-s)]}(x)\mathds{1}_{[0,\delta]}(t-s) \\&- \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \left(1-\mathds{1}_{[0,\delta]}(t-s) \right)  L\left( dx,ds \right)    
     \\ &=   \int_{[0,1]} \int_{-\infty}^t f(x,t-s) L\left( dx,ds \right),
    \end{aligned}
    \end{equation}
    with $f(x,t-s) =\mathds{1}_{[0,d(t-s)]}(x)\mathds{1}_{[0,\delta]}(t-s) - \mathds{1}_{[d(t-s),d(t-\delta-s)]}(x) \left(1-\mathds{1}_{[0,\delta]}(t-s) \right)$ (Here, $Leb$ denotes the $2$-dimensional Lebesgue measure). Clearly, $f \in L^2\left([0,1] \times \mathbb{R^+}, Leb \right)\cap L^1\left([0,1] \times \mathbb{R}^{+}, Leb\right)$. Also $f$ satisfies Assumptions $2.4-2.6$ in \cite{Curato2019}. To see this, let $\| \cdot \| = \vert \cdot\vert$. We then have
    \begin{equation*}
        \begin{aligned}
            &\int_{[0,1]} \int_{\mathbb{R}}\left\|f(x, s) \gamma+\int_{\mathbb{R}} f(x, s) \xi \left(\mathds{1}_{[0,1]}(\|f(x, s) \xi\|)-\mathds{1}_{[0,1]}(\|\xi\|)\right) \nu(d \xi)\right\| d s dx
          \\& \le  \int_{[0,1]} \int_{\mathbb{R}}\vert f(x, s)\vert \Vert \gamma\Vert+\int_{\mathbb{R}} \vert f(x, s)\vert \Vert\xi\Vert \left(\mathds{1}_{[0,1]}(\|f(x, s) \xi\|)+\mathds{1}_{[0,1]}(\|\xi\|)\right) \nu(d \xi)d s dx
           \\& \le  \int_{[0,1]} \int_{\mathbb{R}}\vert f(x, s)\vert \Vert \gamma\Vert+2\vert f(x, s)\vert \int_{\mathbb{R}} \Vert\xi\Vert  \nu(d \xi)d s dx
            \\& \le \left(\Vert \gamma\Vert + 2 \kappa_2(L_1) \right) \int_{[0,1]} \int_{\mathbb{R}}\vert f(x, s)\vert d s dx
            < \infty,
        \end{aligned}
    \end{equation*}
    as $f \in L^1\left([0,1] \times \mathbb{R}, Leb \right)$. Here, we have used that the expectation of the squared jumps are bigger than the expectation of the absolute jumps, as the jumps are integer valued, and have used the triangle inequality. Further, $\Sigma = 0$ as we work with an integer-valued Lévy seed. Hence, we only need to check that 
    \begin{equation*}
        \begin{aligned}
        \int_{[0,1]} \int_{\mathbb{R}} \int_{\mathbb{R}}\left(1 \wedge\|f(x, s) \xi\|^2\right) \nu(d \xi) d s dx  &\le \int_{[0,1]} \int_{\mathbb{R}} \int_{\mathbb{R}}f(x, s)^2 \xi^2 \nu(d \xi) d s dx 
        \\&\le \kappa_2(L_1) \int_{[0,1]} \int_{\mathbb{R}} f(x, s)^2 d s dx 
        \\&< \infty,
        \end{aligned}
    \end{equation*}
    as $f\in L^2([0,1]\times\mathbb{R},Leb)$. Hence, following Definition $3.3$ of \cite{Curato2019}, if $\Delta P_t^\delta$ could be represented by \eqref{eqn:1} for any $t\in \mathbb{R}$, it would be a causal mixed moving average process. Our process, however, only satisfies this for positive $t$, as it is only defined for positive $t$. To accommodate this, we introduce the process $\Delta\tilde{P}_{\bullet}^{\delta}$ which is equal to $\Delta P_{\bullet}^\delta$ on the positive line and for $t\le 0$, we set it equal to \eqref{eqn:1}. Clearly, $\Delta\tilde{P}_{t}^{\delta}$ is a mixed moving average following Definition $3.3$, and since  the two processes are equal in a path-wise sense on the positive half axis, we can of course represent $\Delta P_t^\delta$ as a causal mixed moving average process for all values of $t$ we are considering. We will also use this in the following proofs without further remarks, as we know that $\Delta\tilde{P}_{t}^{\delta} \Rightarrow \mathcal{D} \iff \Delta P_{t}^{\delta}  \Rightarrow \mathcal{D}$, for $t>0$ where $\mathcal{D}$ denotes some arbitrary distribution. Consequently, we will in the following show distributional results for $\Delta P_{t}^{\delta}$ while assuming that it is a moving average.
    %\textcolor{red}{TAL med peden, om vi skal skrive noget explicit om, at iv betragter restriktionene af vores }
    
    In the following, we recall that $d^1 =\min(d,1)$. % with 
%    \begin{equation*}
%        \begin{aligned}
%            d(h) &= b - \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds \\&= b -\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\frac{\alpha+1/2}{2\lambda}\left(\frac{h}{2\lambda}\right)^{\alpha-1/2}K_{\alpha+1/2}(\lambda h)\\&+ \frac{\Gamma(\alpha+1)}{2 \sqrt{\pi}}\left(\frac{h}{2\lambda}\right)^{\alpha+1/2}\left[K_{\alpha-1/2}(\lambda h)+ K_{\alpha+3/2}(\lambda h)\right]\lambda, \quad h\ge 0.
%        \end{aligned}
%    \end{equation*}
    Now, assuming that $\int_{|\xi|>1}|\xi| \eta(d \xi)<\infty$, which is implied by our assumptions, we deduce using Corollary $3.5$ of \cite{Curato2019} that $  \Delta \tilde{P}_t^\delta$ is $\theta$-weakly dependent in the sense of \cite{Curato2019} Definition $3.2$ with coefficient 
    \begin{equation*}
        \begin{aligned}
            \theta_{\Delta P_t^{\delta}}(r)&=\int_{[0,1]} \int_{-\infty}^{-r} \int_{\mathbb{R}}\vert f(x,-h) \xi \vert \nu(d \xi) d h dx \\& + \int_{[0,1]} \int_{-\infty}^{-r}\vert f(x,-h) \gamma_0 \vert d h dx
            \\& = \int_{[0,1]} \int_{-\infty}^{-r} \vert f(x,-h)\vert  c d h dx
            \\& =  \int_{-\infty}^{-r} \int_{[0,1]}\vert f(x,-h)\vert  c dx d h 
                        \\& =  c \int_{-\infty}^{-r} d^1(-h)\mathds{1}_{[0 ,\delta]}(-h) + \left(
            d^1(-h-\delta)-d^1(-h)\right)(1-\mathds{1}_{[0 ,\delta]}(-h) ) d h 
            \\& =  c \int_{r}^{\infty} d^1(h)\mathds{1}_{[0 ,\delta]}(h) + \left(
            d^1(h-\delta)-d^1(h)\right)(1-\mathds{1}_{[0 ,\delta]}(h))d h 
             \\& =  c \int_{r}^{\infty} d(h)\mathds{1}_{[0 ,\delta]}(h) + \left(
            d(h-\delta)-d(h)\right)(1-\mathds{1}_{[0 ,\delta]}(h))d h 
            \\&=  o(h(r)) + c\int_{r}^{\infty}\left(d(h-\delta)-d(h)\right) d h
            \\&=  o(h(r)) + c\left(\int_{r-\delta}^{\infty}(d(h)-b)dh - \int_{r}^{\infty}(d(h) - b) d h\right)
            \\&=  o(h(r)) + c\int_{r-\delta}^{r}(d(h)-b)d h 
            \\&=  o(h(r)) + c\int_{r- \delta}^{r}-\frac{d}{d h} \int_0^{\infty} g(s) g(s+h) d s d h 
            \\&=  o(h(r)) +  c \left(\int_0^{\infty} g(s) g(s+r-\delta) d s - \int_0^{\infty} g(s) g(s + r ) d s \right)
            \\&= o(h(r)) + c \left( \operatorname{Cov}\left(Y_t, Y_{t+r-\delta}\right) - \operatorname{Cov}\left(Y_t, Y_{t+r}\right) \right)
            \\& = O\left( e^{-\lambda r} r^\alpha \right),
        \end{aligned}
    \end{equation*}
     with $c=\int_{\mathbb{R}}|\xi| \eta(d \xi)$, and using that $\gamma_0:= \gamma - \sum_{\xi = -1}^1 \xi \, \eta(\xi)=0$, i.e.\ the seed has no drift. $Y_t$ is once more a Gaussian MA with a gamma kernel from \cite{BLP2021}. In the derivations, we switch from $d^1$ to $d$ because for $r$ sufficiently large we will be past the cutoff where the two functions agree. For the last inequality, we used Remark $1.4$ in \cite{BLP2021} and $h(r)$ denotes any function tending to $0$ as $r$ tends to $\infty$ regardless of the speed, since $\mathds{1}_{[0 ,\delta]}$ will be zero over the entire integration range when $r$ gets larger than $\delta$.
\end{proof}

%\begin{remark}
%  To show the desired convergence results, we will need that we are working with a causal moving average. We will, however, only be interested in showing convergence of $\Delta\tilde{P}_{t}^{\delta}$ for $t>0$. Since $\Delta\tilde{P}_{t}^{\delta} = \Delta P_{t}^{\delta}$ not just in a distributional sense, but in a path-wise sense for $t>0$, we clearly have that $\Delta\tilde{P}_{t}^{\delta} \Rightarrow \mathcal{D} \iff \Delta P_{t}^{\delta}  \Rightarrow \mathcal{D}$, for $t>0$ where $\mathcal{D}$ denotes some arbitrary distribution. Consequently, we will in the following show distributional results for $\Delta P_{t}^{\delta}$ while assuming that it is a moving average. We underline, that all results could be shown for $\Delta \tilde{P}_{t}^{\delta}$ first and then by the path-wise identity between the two, we would have the same results for $\Delta P_{t}^{\delta}$. 
%\end{remark} 

\begin{remark}\label{Remark1}
    Observe in particular, that $e^{-\lambda r}r^\alpha$ decays even faster than any polynomial decay, so that $\theta_{\Delta P_t^{\delta}}(r) = O(r^{-a})$ for any $a>0$.  
\end{remark}

\begin{remark}\label{Remark2}
    When working with our GMM estimator, we will not be considering a single increment of the process, but rather a (vector-)function of a set of different increments. For the following proofs, we require that this entire vector is weakly dependent. To verify that this is the case, let $D_m$ be as in Section 4, i.e. a set of increment lengths, and $Y^{(m)}_t$ the vector of corresponding increments at time $t$. %a set containing $m$ observations from $\mathbb{R}^+$. Abusing notation slightly,  denote the elements in $D_m$ as $l_j$, $j=1,\dots, m$. For $t>0$, consider now the process $(\Delta P_{t\delta}^{l_1 \delta},\Delta P_{t\delta}^{l_2 \delta},\dots,,\Delta P_{t\delta}^{l_m \delta})$, $\delta = T/N>0$ for $T>0$,  $N\in \mathbb{N}$ and $l_1 = 1$. Our GMM estimator is specifically based on the sample second moments of this vector. Consider the vector
    %\begin{equation*}
    %    Y_t^{(m)} = \left( \Delta P_{t\delta}^{l_1 \delta},\Delta P_{t\delta}^{l_2 \delta},\dots,\Delta P_{t\delta}^{l_m \delta}\right)^\prime,
    %\end{equation*} 
    
    Clearly, using similar calculations as the ones in \eqref{eqn:1}
    \begin{equation*}
        \begin{aligned}
        Y_t^{(m)} &= \left( \Delta P_{t\delta}^{l_1 \delta},\Delta P_{t\delta}^{l_2 \delta},\dots,\Delta P_{t\delta}^{l_m \delta}\right)^\prime \\ &=\int_{[0,1] } \int_{-\infty}^{t\delta} f(x, t\delta-s) L(d x, d s) \\
        &= \int_{[0,1] } \int_{-\infty}^{t\delta}\left(\begin{array}{c}
    f_{1}\left(x,t\delta-s\right)\\
    f_{2}\left(x,t\delta-s\right)\\
    \vdots\\
    f_{m}\left(x,t\delta-s\right)
    \end{array}\right)L(d x, d s),
        \end{aligned}
    \end{equation*}
    where $f_i(x,t-s) = \mathds{1}_{[0,d(t-s)]}(x)\mathds{1}_{[0,l_i\delta]}(t-s) - \mathds{1}_{[d(t-s),d(t-l_i\delta-s)]}(x) \left(1-\mathds{1}_{[0,l_i\delta]}(t-s) \right)$. This means that $Y_t^{(m)}$ is also a causal mixed moving average process for any $m\in \mathbb{N}$.  %, working with the $L^1$ norm and using that the product of two indicator functions less than or equal either of the indicator functions as well as the equivalence of norms in $\mathbb{R}^n$ for $n\in\mathbb{N}$. 
    
    We clearly still have that $f \in L^2\left([0,1] \times \mathbb{R}^+, Leb \right)\cap L^1\left([0,1] \times \mathbb{R}^{+}, Leb\right)$. Using once more Corollary $3.5$ of \cite{Curato2019}, where the norm is now an $L^1$ norm, we have that 
    \begin{equation*}\label{eqn:2}
    \begin{aligned}
    \theta_{Y^{(m)}}(r) & =\int_{[0,1]} \int_{-\infty}^{-r} \int_{\mathbb{R}}\|f(x,-s) \xi\| \nu(d \xi) d s dx \\
    & +\int_{[0,1]} \int_{-\infty}^{-r}\left\|f(x,-s) \gamma_0\right\| d s dx\\
     & =\int_{[0,1]} \int_{-\infty}^{-r} \int_{\mathbb{R}} \sum_{i=1}^m\vert f_i(x,-s) \xi\vert \nu(d \xi) d s dx \\ &+\int_{[0,1]} \int_{-\infty}^{-r} \sum_{i=1}^m\vert f_i(x,-s) \gamma_0 \vert d s dx
     \\&= \sum_{i=1}^m \left(\int_{[0,1]} \int_{-\infty}^{-r} \int_{\mathbb{R}} \vert f_i(x,-s) \xi\vert \nu(d \xi) d s dx \right. \\ &\left.+\int_{[0,1]} \int_{-\infty}^{-r} \vert f_i(x,-s) \gamma_0 \vert d s dx \right)
     \\& = \sum_{i=1}^m\theta_{\Delta P_t^{l_i \delta}}(r).
    \end{aligned}
    \end{equation*}
    
    Using Remark \ref{Remark1}, \eqref{eqn:1} and the equivalence of norms, we may conclude that also $\theta_{Y^{(m)}}(r) = O(r^{-a})$ for any $a>0$.
\end{remark}
%\subsection{GMM Setup}
%\textcolor{red}{Vi har setuppet i papiret, så skal vi ikke bare slette det her?}

%We are now ready to introduce our GMM estimator. Let $\delta = T/n>0$ for $T>0$,  $n\in \mathbb{N}$ . Our GMM estimator is based on the sample mean and sample variances. We once more work with the vector process
%\begin{equation}
%    Y_t^{(m)} = \left( \Delta P_{t}^{l_1 \delta},\Delta P_{t}^{l_2 \delta},\dots,,\Delta P_{t}^{l_m \delta}\right),
%\end{equation}

%for $t =  \delta, 2\delta \dots , (n -l_m) \delta$. We let $\Theta$ be our parameter space and set $\mu(k) = \mu(k,\theta)=\mathbb{E}\left( P_{1}^{l_k \delta}\right)$, $D(k):=D(k, \theta):=\mathbb{E}\left( \left( \Delta P_{1}^{l_k \delta}\right)^2\right)$, for $k=1, \ldots, m$. 
%Define the measurable function $h: \mathbb{R}^{m} \times \Theta \rightarrow \mathbb{R}^{2m}$ by
$$
%h\left(Y_t^{(m)}, \theta\right)=\left(\begin{array}{c}
%h_1\left(Y_t^{(m)}, \theta\right) \\
%h_2\left(Y_t^{(m)}, \theta\right) \\
%\vdots \\
%h_{2m}\left(Y_t^{(m)}, \theta\right)
%\end{array}\right)=\left(\begin{array}{c}
%(\Delta P_{t}^{l_1 \delta})-\mu(1, \theta) \\
%(\Delta P_{t}^{l_1 \delta})^2 -D(1, \theta) \\
%\vdots \\
%(\Delta P_{t}^{l_m \delta}) -\mu(m, \theta)\\
%(\Delta P_{t}^{l_m \delta})^2 -D(m, \theta)
%\end{array}\right) .
$$
%The corresponding sample moments can be defined as
%\begin{equation}
%g_{n, m}(\theta)=\frac{1}{n-l_m} \sum_{t=\delta}^{(n-l_m)\delta} %h\left(Y_t^{(m)}, \theta\right)=\left(\begin{array}{c}
%\frac{1}{n-m} \sum_{t=1}^{n-l_m} h_1\left(Y_t^{(m)}, \theta\right) \\
%\frac{1}{n-m} \sum_{t=1}^{n-l_m} h_2\left(Y_t^{(m)}, \theta\right) \\
%\vdots \\
%\frac{1}{n-m} \sum_{t=1}^{n-l_m} h_m\left(Y_t^{(m)}, \theta\right)
%\end{array}\right) .
%\end{equation}
% Our proposed GMM estimator for the true parameter $\theta_0$ is then given by
%\begin{equation}
%\widehat{\theta}_{0, \mathrm{GMM}}^{n, m}=\operatorname{argmin} g_{n, m}%(\theta)^{\top} A_{n, m} g_{n, m}(\theta).
%\end{equation}
%Where $A_{n, m}$ is a diagonal matrix satisfying that it's $ith$ diagonal entry is given by $\frac{1}{(l_i \delta)^2}$. We underline that our moment function $h(Y_t^{(m)};\theta)$ is continuous in $\theta$. This follows, since the Modified Bessel of the Second Kind is continuous in both its arguments. Thus, the moment conditions for above are correct following \cite{Matyas1999} \textcolor{red}{Uddyb hvad ``korrekt'' betyder i denne sammenhæng?}.
%In the following sections we will establish consistency and asymptotic normality of this estimator.

\subsection{Consistency of GMM Estimator}\label{app:gmm_consistency}
\begin{proof}[Proof of Lemma~4.1]
    Note first that, since we are under Assumption 3.3,
    \begin{equation}\label{eq:moment_id_general}
        \mathbb{E}_{\theta}\left( (\Delta P_{t}^{l_k \delta})^2\right) = \left( bl_k \delta + 2 \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) \right) \kappa_2(L_1), 
    \end{equation}
    where the $\kappa$'s are computed under the $\theta$-measure. In particular, for $\theta=\theta_0$
    \begin{equation*}
        \mathbb{E}_{\theta_0}\left((\Delta P_{t}^{l_k \delta})^2\right) = \left( b_0l_k \delta + 2 \operatorname{Leb}\left(A^0_{l_k\delta} \backslash A^0\right) \right) \kappa^0_2(L_1), 
    \end{equation*}
    where, because we are in the standard time case where $T=1$,
    \begin{equation*}
        \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right)=  \int_{0}^{l_k\delta}\left(\min(1,d(l_k\delta-h))-b \right)dh.
    \end{equation*}

    Now, we want to show identification, so we want to consider the case where for all the $l_k$ in $D(m)$ for all $m$ we have 
    \begin{equation}\label{eq:identification_moment_equality}
        \left( b_0l_k \delta + 2 \operatorname{Leb}\left(A^0_{l_k\delta} \backslash A^0\right) \right) \kappa^0_2(L_1) = \left( bl_k \delta + 2 \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) \right) \kappa_2(L_1) 
    \end{equation}
    for some $\theta\in\Theta$. We want to show that this implies that $(\alpha_0,\lambda_0,b_0,\kappa_2^0)=(\alpha,\lambda,b,\kappa_2)$.
    Following Proposition~3.2, we know that $d$ diverges around $0$ so long as $\alpha \ne 0$. However, when $\alpha=0$ it does not diverge, and if in conjunction $b\le0.5$, the truncation is never met, that is $d^1=d$. Briefly, to highlight the dependence on $\theta$, we now write our trawl function as $d(\cdot;\theta)$. We thus have four cases to consider. First, we have the case where $d^1(\cdot,\theta_0)\ne d(\cdot,\theta_0)$ and $d^1(\cdot,\theta)\ne d(\cdot,\theta)$, i.e. the boundary binds for both functions. This means that for both functions, either the $\alpha/\alpha_0$ is strictly less than $0$, which causes the trawl function to spike around zero, or the $b/b_0$ is larger than $1/2$. Secondly, the case where $d^1(\cdot,\theta)=d(\cdot,\theta)$ and $d^1(\cdot,\theta_0)=d(\cdot,\theta_0)$, that is, for both parametrizations the truncation bound is not binding. Thirdly, the case where $d^1(\cdot,\theta)=d(\cdot,\theta)$ and $d^1(\cdot,\theta_0)\ne d(\cdot,\theta_0)$, i.e. where for $\theta$ the truncation bound is not met, but for $\theta_0$ it is. Finally, when $d^1(\cdot,\theta)\ne d(\cdot,\theta)$ and $d^1(\cdot,\theta_0) = d(\cdot,\theta_0)$, i.e. the when the truncation binds for $\theta$ but not for $\theta_0$. 

    We first consider the first case. This means that the function evaluated at $\theta$ as well as $\theta_0$ must cross $1$ at some point. Now, letting $x$ denote the points such that $d(x,\theta)=1$ and $x_0$ the point such that $d(x_0,\theta_0)=1$. Then, using Fubini, Leibniz's rule and the fundamental theorem of calculus we see that
    
    \begin{equation}\label{eqn:7}
        \begin{aligned}     \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right)  &= \int_{0}^{l_i\delta}(\min(1,d(l_i \delta -h))-b) dh \\& =
        \int_{0}^{l_i\delta}(\min(1,d(h))-b) dh \\& =
        \int_{0}^x\left(1-b \right)dh+ \int_{x}^{l_i\delta}\left(d(h))-b \right)dh
        \\& = x(1-b)-\int_{x}^{l_i\delta} \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds dh\\& = x(1-b)-  \int_0^\infty \int_{x}^{l_i\delta}\dfrac{d}{dh}g(s)g(s+h)dhds   \\&= x(1-b) + \left(  \int_0^{\infty} g(s)g(s+x) d s -\int_0^{\infty} g(s) g(s+l_i\delta) d s\right) \\&= x(1-b) +\left( \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x)\right.\\
        &-\left.\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_i\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_i\delta)  \right).
    \end{aligned}
    \end{equation}
    Here, we have also used that 
    \begin{equation*}
        \begin{aligned}
            \int_0^{\infty} g(s) g(s+l_k\delta) d s &= \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta).
        \end{aligned}
    \end{equation*}
    The equivalent result will of course hold with $\theta_0$ instead. Plugging this into \eqref{eq:identification_moment_equality}, we get that 
    \begin{equation*}
        \begin{aligned}
            &\left( b_0l_k \delta + 2 \operatorname{Leb}\left(A^{0}_{l_k\delta} \backslash A^0\right) \right) \kappa^{0}_{2}(L_1) = \left( bl_k \delta + 2 \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) \right) \kappa_2(L_1)\\
            &\iff \\
            &\left( b_0l_k \delta + 2 \left(x_0(1-b_0) +\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left( \left(\frac{x_0}{2 \lambda}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 x_0)\right.\right.\right.\\
            &\left.\left.\left.-\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta)  \right)\right) \right) \kappa^0_2(L_1) 
            \\&= \left( bl_k \delta + 2 \left(x(1-b) +\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left( \left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x)\right.\right.\right.\\
            &\left.\left.\left.-\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta)  \right)\right)\right) \kappa_2(L_1)\\
            &\iff\\
            &b_0l_k\delta\kappa_2^0-bl_k\delta\kappa_2 + 2\biggl( x_0(1-b_0)\kappa_2
            ^0  - x(1-b)\kappa_2 \\&+ \kappa_2^0\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{x_0}{2\lambda_0}\right)^{\alpha_0+1/2}K_{\alpha_0+1/2}(\lambda_0x_0) - \kappa_2\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2\lambda}\right)^{\alpha+1/2}K_{\alpha+1/2}(\lambda x)\biggr) \\
            &= \kappa_2^0\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2\lambda_0}\right)^{\alpha_0+1/2}K_{\alpha_0+1/2}(\lambda_0 l_k\delta)  - \kappa_2\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2\lambda}\right)^{\alpha+1/2}K_{\alpha+1 / 2}(\lambda l_k\delta).
        \end{aligned}
    \end{equation*}    
    Note that we suppressed notation above so that $\kappa_2:=\kappa_2(L_1)$ that is when we work with cumulants of the Lévy seed, we do not also explicitly state this. We know that the modified Bessel function decays exponentially \citep{GR2007}, so as $l_k\to\infty$, the right-hand side of this tends to zero. The left hand side depends only on $l_k$ through the linear term $(b\delta\kappa_2^0-b\delta\kappa_2)l_k$, so the only way this side can converge to zero is if  $b_0\delta\kappa_2^0-b\delta\kappa_2=0$, i.e. if $b_0\kappa_2^0 = b\kappa_2$. When this is the case, the left hand side does not depend on $l_k$, so the only way the right-hand side can converge to zero is if it is zero for all values of $l_k$. This means it must be the case that 
    \begin{equation}\label{eq:bessel_equal_zero}
        \begin{aligned}
            &\kappa_2^0\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta) 
            = \kappa_2\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta)\\
            &\iff \\
            &\frac{\kappa_2^0}{\kappa_2}\frac{\Gamma(\alpha_0+1)}{\Gamma(\alpha+1)} \left(2 \lambda_0\right)^{-(\alpha_0+1 / 2)} \left(2 \lambda\right)^{(\alpha+1 / 2)} \left(l_k\delta\right)^{\alpha_0-\alpha} K_{\alpha_0+1 / 2} (\lambda_0 l_k\delta)
            = K_{\alpha+1 / 2}(\lambda l_k\delta).
        \end{aligned}
    \end{equation}  
    Now, as we have already used above that as $z\to\infty$, $K_\nu(z)\sim\sqrt{\frac{\pi}{2z}}\,e^{-z}$. Hence
    \begin{equation*}
        \begin{aligned}
       &\frac{\kappa_2^0}{\kappa_2}\frac{\Gamma(\alpha_0+1)}{\Gamma(\alpha+1)} \left(2 \lambda_0\right)^{-(\alpha_0+1)} \left(2 \lambda\right)^{(\alpha+1 )} \left(l_k\delta\right)^{\alpha_0-\alpha} \sqrt{2\pi\lambda_0 l_k \delta}e^{\lambda_0 l_k \delta}K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta) e^{(\lambda-\lambda_0) l_k \delta}
            \\&= \sqrt{2\pi\lambda l_k \delta}e^{\lambda l_k \delta}K_{\alpha+1 / 2}(\lambda l_k\delta).
            \end{aligned}
    \end{equation*}
    We know that the right-hand side tends to $\pi$. Hence, also the left-hand side must tend to $\pi$. But this is only possible if $\alpha=\alpha_0$ and $\lambda=\lambda_0$, as polynomials and exponential functions cannot grow at the same rate unless they are constant. But if they are equal, \ref{eq:bessel_equal_zero} implies that it must be the case that $\kappa_2^0=\kappa_2$, and since we already know that $b_0\kappa_2^0=b\kappa$, this implies that $b=b_0$. 
    
    For the second case, we have that
    \begin{equation*}
        Leb\left(A_{l_k\delta}\backslash A\right) = (2\lambda)^{-(2\alpha+1)}\Gamma(2\alpha+1) - \dfrac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\dfrac{l_k\delta}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha+1/2}\left(\lambda l_k\delta \right),
    \end{equation*}
    and similarly for $Leb\left(A^0_{l_k\delta}\backslash A^0\right)$. Inserting this into \eqref{eq:identification_moment_equality} gives us that 
 \begin{equation*}
        \begin{aligned}
            &\left( b_0l_k \delta + 2 \operatorname{Leb}\left(A^0_{l_k\delta} \backslash A^0\right) \right) \kappa^0_2(L_1) = \left( bl_k \delta + 2 \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) \right) \kappa_2(L_1)\\
            &\iff \\
            &\left( b_0l_k \delta + 2 \left((2\lambda_0)^{-(2\alpha_0+1)}\Gamma(2\alpha_0+1) - \dfrac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\dfrac{l_k\delta}{2\lambda_0}\right)^{\alpha_0 + 1/2}K_{\alpha_0+1/2}\left(\lambda_0 l_k\delta \right)\right) \right) \kappa^0_2(L_1) 
            \\&= \left( bl_k \delta + 2 \left((2\lambda)^{-(2\alpha+1)}\Gamma(2\alpha+1) - \dfrac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\dfrac{l_k\delta}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha+1/2}\left(\lambda l_k\delta \right)\right)\right) \kappa_2(L_1)\\
            &\iff \\
            & (b_0\kappa_2^0-b\kappa_2)l_k \delta + 2(2\lambda_0)^{-(2\alpha_0+1)}\Gamma(2\alpha_0+1) \kappa_2^0-2(2\lambda)^{-(2\alpha+1)}\Gamma(2\alpha+1) \kappa_2
            \\&=  2 \left(\dfrac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\dfrac{l_k\delta}{2\lambda_0}\right)^{\alpha_0 + 1/2}K_{\alpha_0+1/2}\left(\lambda_0 l_k\delta \right)\kappa_2^0- \dfrac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\dfrac{l_k\delta}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha+1/2}\left(\lambda l_k\delta \right)\kappa_2\right).
        \end{aligned}
    \end{equation*}    
    \end{proof}
Now we may repeat the arguments of the first case to get identification. In a similar vein, one can show that in the third and fourth case \eqref{eq:identification_moment_equality}  cannot be satisfied, by using the expressions from the first two cases.
%\begin{proof}{\ref{lemma:AsymIdentification}}
%   The implication in one direction is clear. To see the other, let $\theta \in \theta$ satisfy that $h_t^{(m)}(\theta)=0$. We will use the notation the subscript $\theta_0$ to expectations taken under the probability measure associated to the true parameter and the subscript, $\theta \in \Theta$ to denote expectations with respect to the measure induced by an arbitrary parameter. It holds that 
%\begin{equation}\label{eqn:3}
%    \begin{aligned}
%    \mathbb{E}_{\theta_0}\left(\Delta P_{t}^{l_k \delta}\right) &=b_0l_1 \delta\kappa^0_1(L_1), \quad k=1,\dots,m \\
%    \mathbb{E}_{\theta}\left(\Delta P_{t}^{l_1 \delta}\right) & = b l_k \delta \kappa_1(L_1)\\
%    \end{aligned}
%\end{equation}
%We also have that 
%\begin{equation}\label{eqn:4}
%    \begin{aligned}
%        \mathbb{E}_{\theta}\left( (\Delta P_{t}^{l_1 \delta})^2\right) &= \left( bl_1 \delta + 2 \operatorname{Leb}\left(A_{l_1\delta} \backslash A\right) \right) \kappa_2(L_1) + \left( bl_1 \delta\kappa_1(L_1)\right)^2 \\
%         \mathbb{E}_{\theta_0}\left((\Delta P_{t}^{l_1 \delta})^2\right) &= \left( b_0l_1 \delta + 2 \operatorname{Leb}\left(A^0_{l_1\delta} \backslash A^0\right) \right) \kappa^0_2(L_1) + \left( b_0l_1 \delta\kappa^0_1(L_1)\right)^2,
%    \end{aligned}
%\end{equation}
%where 
%\begin{equation}\label{LebMeas}
%\operatorname{Leb}\left(A_{l_k\delta} \backslash A\right)=  \int_{0}^{l_k\delta}\left(\min(1,d(l_k\delta-h))-b \right)dh,
%\end{equation}
%since we are in our standard time setup, i.e. $T=1$. We reiterate, that we have suppressed the $T$ dependence on our moments.
%For $k=1,2$, using Assumption \ref{assumption:AsymptoticIdentification} $2.$, we get that $\operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) = (1-b)$ and hence 
%\begin{equation}\label{eqn:5}
%    \mathbb{E}_{\theta_0}\left(\Delta P_{t}^{l_k \delta}\right) =\left( (2-b_0)l_k \delta\right) \kappa^0_2(L_1) + \left( b_0l_k \delta\kappa^0_1(L_1)\right)^2, \quad k=1,2
%\end{equation}
%We first consider the identification of $b_0, \kappa^0_1(L_1)$ and $\kappa^0_2(L_1)$. We will consider the issue of identification in three disjoint cases
%\begin{enumerate}
%    \item $b_0 \in (0,1]$ and $\kappa_1^0 \ne 0$
%    \item $b_0 = 0$ and $\kappa_1^0 \in \mathbb{R}$
%    \item $b_0 \in (0,1]$ and $\kappa_1^0 = 0$
%\end{enumerate}
%For case $1.$, we notice that $b$ and $\kappa_1(L_1)$ are identified using \eqref{eqn:3} for $m\ge 2$. Using, \eqref{eqn:4}, and Assumption \ref{assumption:AssumptionsConsistency} $2$., we note that 
%\begin{equation}
%    \begin{aligned}
%        \left( (2-b)l_1 \delta\right) \kappa_2(L_1) + \left( bl_1 \delta\kappa_1(L_1)\right)^2 &= \left( (2-b_0)l_1 \delta\right) \kappa^0_2(L_1) + \left( b_0l_1 \delta\kappa^0_1(L_1)\right)^2 \\
%        \iff \kappa_2(L_1) &= \kappa^0_2(L_1),
%    \end{aligned}
%\end{equation}
%since $b$ and $\kappa_1$ where identified from the first moment conditions. For case $2$, using the first moment conditions, we can only conclude that 
%\begin{equation}
%    b_0 l_k \delta \kappa^0_1(L_1) = b l_k \delta \kappa_1(L_1) = 0
%\end{equation}
%For $k=1,2$, we then have that 
%\begin{equation}
%    \begin{aligned}
%        \left( (2-b)l_k \delta\right) \kappa_2(L_1) + \left( bl_k \delta\kappa_1(L_1)\right)^2 &= \left( (2-b_0)l_k \delta\right) \kappa^0_2(L_1) + \left( b_0 l_k \delta\kappa^0_1(L_1)\right)^2 \\
%        \iff \left( (2-b)l_k \delta\right) \kappa_2(L_1) &= \left( (2-b_0)l_k \delta\right)\kappa^0_2(L_1)
%    \end{aligned}
%\end{equation}
%Here we have two equations with two unknowns, so $\kappa_2(L_1)$ and $b$ are identified, however $\kappa_1(L_1)$  is \emph{not identified}.
% For case $3.$ $\kappa_2(L_1)$ and $b$ are identified under the same conditions, but in this instance, $\kappa_1(l_1)$ \emph{is identified}. However, as we are mainly interested in estimating the roughness parameter, and $b=0$ means our observed price consists only of noise, this is not critical.
% We now concern ourselves with the identification of $\alpha$ and $\lambda$, i.e. the parameters related to our trawl function. We have argued that $b, \kappa_1$ and $\kappa_2$ are identified except for one parameter setting, where $bl_k \delta \kappa_1=0$ is still identified. In the following, we shall assume that $b_0 \ne 1$. Since in the case $b_0=1$, the trawl part of our model drops out and thus the parameters related to the trawl function are naturally not identified.
% \begin{remark}
%     When we say, we have identification, we thus assume that $b$ is neither $0$ nor $1$. We reiterate, that this simply means that our price consists of both the efficient part and the noise part, i.e. none of the terms are redundant.
% \end{remark}

%Let $l_k$ satisfy that $d(l_k \delta; \theta) < 1$ for all $\theta \in \Theta$. We now let  $x_0$ be the value satisfying that $d(x_0, \theta_0)=1$ the first time, and $x$ satisfy that $d(x,\theta)=1$ the first time. Using \eqref{eqn:4} and the identification of the before mentioned parameters, we have that
%\begin{equation}\label{eqn:6}
%    \begin{aligned}
%\left( bl_1 \delta + 2 \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right) \right) \kappa_2(L_1) + \left( bl_k \delta\kappa_1(L_1)\right)^2 &= \left( b^0l_k \delta + 2 \operatorname{Leb}\left(A^0_{l_k\delta} \backslash A^0\right) \right) \kappa^0_2(L_1) + \left( b_0l_k \delta\kappa^0_1(L_1)\right)^2 \\
%    \iff  \operatorname{Leb}\left(A_{l_k\delta} \backslash A\right)  &= \operatorname{Leb}\left(A^0_{l_k\delta} \backslash A^0\right)
%    \end{aligned}
%\end{equation}
%Since 
%\begin{equation}\label{eqn:7}
%    \begin{aligned}     \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right)  &= \int_{0}^{l_i\delta}(\min(1,d(l_i \delta -h))-b) dh \\& =
%    \int_{0}^{l_i\delta}(\min(1,d(h))-b) dh \\& =
%    \int_{0}^x\left(1-b \right)dh+ \int_{x}^{l_i\delta}\left(d(h))-b \right)dh
%    \\& = x(1-b)-\int_{x}^{l_i\delta} \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds dh\\& = x(1-b)-  \int_0^\infty \int_{x}^{l_i\delta}\dfrac{d}{dh}g(s+h)dhds   \\&= x(1-b) + \left(  \int_0^{\infty} g(s)g(s+x) d s -\int_0^{\infty} g(s) g(s+l_i\delta) d s\right) \\&= x(1-b) +\left( \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x)-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_i\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_i\delta)  \right),  
%\end{aligned}
%\end{equation}
%Where we used that $  d(h) = b - \dfrac{d}{dh} \int_0^\infty g(s)g(s+h)ds $ and Leibniz rule to move the differential operator under the integral, Fubini to switch the order of integration,the fundamental theorem of calculus and lastly that
%\begin{equation}
%    \begin{aligned}
%        \int_0^{\infty} g(s) g(s+l_k\delta) d s &= \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta)
%    \end{aligned}
%\end{equation}
%using \eqref{eqn:6} we get that \eqref{eqn:7} implies that 
%\begin{equation}
%    \begin{aligned}
%        &(1-b)(x_0-x) + \frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{x_0}{2 \lambda}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 x_0) -\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x) \\
%        &= \frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta)-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta),
%    \end{aligned}
%\end{equation}
%Above we used that $b_0=b$, since $b$ is identified.
%Viewing the left hand side(LHS) and right hand side (RHS) of the above equation as a function in $l_k$, we write it compactly as 
%\begin{equation}\label{eqn:8}
%    \begin{aligned}
%        c=\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta)-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta),
%    \end{aligned}
%\end{equation}
%for some constant $c$. We will now make use of the fact that $K_v(z) \propto \sqrt{\frac{\pi}{2}} \frac{e^{-z}}{\sqrt{z}}\left(1+O\left(\frac{1}{z}\right)\right) / ;(|z| \rightarrow \infty)$. \textcolor{red}{Fundet her: https://functions.wolfram.com/Bessel-TypeFunctions/BesselK/introductions/Bessels/ShowAll.html - find bedre reference.}
%Thence, the RHA of \eqref{eqn:8} tends to $0$ as $l_k$ tends to infinity, we conclude that $c=0$. Hence, we are working with the following equality:
%\begin{equation}\label{eqn:9}
%    \begin{aligned}
%        &\frac{\Gamma(\alpha_0+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} K_{\alpha_0+1 / 2}(\lambda_0 l_k\delta) 
%        = \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta)\\
%        \iff \\
%        &\frac{\Gamma(\alpha_0+1)}{\Gamma(\alpha+1)}\left(\frac{l_k\delta}{2 \lambda_0}\right)^{\alpha_0+1 / 2} \left(\frac{l_k\delta}{2 \lambda}\right)^{-(\alpha+1 / 2)} K_{\alpha_0+1 / 2} (\lambda_0 l_k\delta) 
%        = K_{\alpha+1 / 2}(\lambda l_k\delta) \\
%         \iff \\
%        &\frac{\Gamma(\alpha_0+1)}{\Gamma(\alpha+1)} \left(2 \lambda_0\right)^{-(\alpha_0+1 / 2)} \left(2 \lambda\right)^{(\alpha+1 / 2)} \left(l_k\delta\right)^{\alpha_0-\alpha} K_{\alpha_0+1 / 2} (\lambda_0 l_k\delta) 
%        = K_{\alpha+1 / 2}(\lambda l_k\delta)
%    \end{aligned}
%\end{equation}
%Using \eqref{eqn:9} we have that 

%\begin{equation}
%    \begin{aligned}
%    \tilde{c}\frac{\Gamma\left(\alpha_0+1\right)}{\Gamma(\alpha+1)}\left(2 \lambda_0\right)^{-\left(\alpha_0+1 / 2\right)}(2 \lambda)^{(\alpha+1 / 2)}\left(l_k \delta\right)^{\alpha_0-\alpha} \left(\sqrt{\frac{\pi}{2}} \frac{e^{-\lambda_0 l_k \delta}}{\sqrt{\lambda_0 l_k \delta}}\left(1+O\left(\frac{1}{l_k }\right)\right) \right)&=\left(\sqrt{\frac{\pi}{2}} \frac{e^{-\lambda l_k \delta}}{\sqrt{\lambda l_k \delta}}\left(1+O\left(\frac{1}{ l_k}\right)\right) \right) \\
%& \iff \\
%    \tilde{c}\frac{\Gamma\left(\alpha_0+1\right)}{\Gamma(\alpha+1)}\left(2 \lambda_0\right)^{-\left(\alpha_0+1 / 2\right)}(2 \lambda)^{(\alpha+1 / 2)}\left(l_k \delta\right)^{\alpha_0-\alpha } \left(\frac{\sqrt{\lambda}}{\sqrt{\lambda_0}}\left(1+O\left(\frac{1}{l_k }\right)\right) \right)&=\left( e^{(\lambda_0-\lambda) l_k \delta}\left(1+O\left(\frac{1}{ l_k}\right)\right) \right)
%    \end{aligned}
%\end{equation}
%We are now done. We note that clearly $sign(\alpha_0-\alpha) = sign(\lambda_0-\lambda)$ since otherwise the two sides of the equation would tend to $0$ and $\infty$ respectively. Then, regardless of the sign, we have that the above equation implies that 
%\end{proof}
%\begin{equation}
% O((l_k\delta)^{\alpha - \alpha_0}) =  O(e^{(l_k\delta)(\lambda_0 - \lambda)})
%\end{equation}
%This equality, however, can only hold, if $\alpha_0 = \alpha$ and $\lambda = \lambda_0$ since, $e^a$ for $a>0$ ($a<0$) tends faster towards $\infty$ ($0$) than any polynomial function. Hence, we have asymptotic identification. \textbf{Tal lige om, hvorvidt vi skal ændre antagelse F.2.1}.

\begin{proof}[Proof of Theorem 4.1]

 As in the proof of Lemma~4.1, we only show the proof assuming we are in the case where $d(\cdot)$ diverges. The other cases can be shown in a similar manner. We show that Assumptions $1.1 -1.3$ in \cite{Matyas1999} are satisfied. Due to Assumption 4.1(2), Assumption $1.1.(i)$ of \cite{Matyas1999} is satisfied. Following Assumption 4.3, also Assumption $1.1.(ii)$ of \cite{Matyas1999} is satisfied. To show that Assumption $1.2$ is satisfied, we show that Assumptions $1.4-1.6$ of \cite{Matyas1999} are satisfied which in turn imply that Assumption $1.2$ is satisfied. Assumption $1.4$ is satisfied by Assumption 4.1(2). Assumption $1.5$ in \cite{Matyas1999} follows from the fact that $\Delta P_t^\delta $ is a special case of a mixed moving average process and hence mixing and ergodic. To see that Assumption $1.6$ of \cite{Matyas1999} holds, we observe that 
\begin{equation*}
    \begin{aligned}
    \vert h_j(Y_t^{(m)}, \theta_1) -h_j(Y_t^{(m)}, \theta_2) \vert &=\vert D(j,\theta_2)-D(j,\theta_1) \vert   \\ 
    &=l_j \delta \vert (2-b_1)\kappa_2^1 -(2-b_2)\kappa_2^2 \vert, \\ &\quad \text{for $l_j$ small enough to satisfy that $d(l_j \delta;\theta_i) >1$,\; $i=1,2$. }
    \end{aligned}
\end{equation*}
Also for $l_j$ so large, that $d(l_j \delta;\theta_i)<1$, for $i=1,2$ we note once more that 
\begin{equation*}
    \begin{aligned}
        \vert h_j(Y_t^{(m)}, \theta_1) -h_j(Y_t^{(m)}, \theta_2) \vert &=\vert D(j,\theta_2)-D(j,\theta_1) \vert   \\ 
    &=\vert \left( b_1l_j \delta + 2 \operatorname{Leb}\left(A_{t+l_j\delta}^1 \backslash A_t^1\right) \right) \kappa^1_2(L_1) \\&
    -  \left( b_2l_j \delta + 2 \operatorname{Leb}\left(A_{t+l_j\delta}^2 \backslash A_t^2\right) \right) \kappa^2_2(L_1)\vert \\ 
    &=\vert \left( b_1l_j \delta + 2 \operatorname{Leb}\left(A_{l_j\delta}^1 \backslash A_0^1\right) \right) \kappa^1_2(L_1) \\
    &-  \left( b_2l_j \delta + 2 \operatorname{Leb}\left(A_{l_j\delta}^2 \backslash A_0^2\right) \right) \kappa^2_2(L_1)\vert \end{aligned}
\end{equation*}
where we reiterate from \eqref{eqn:7} that
\begin{equation*}
    \begin{aligned}
     \operatorname{Leb}\left(A_{l_j\delta} \backslash A\right)  &= \int_{0}^{l_j \delta}\left(\min(1,d(h))-b\right) dh = \int_{0}^{x}\left(1-b \right)dh+ \int_{x}^{l_j\delta}\left(d(h)-b \right)dh \\&= x(1-b) + \left(\int_0^{\infty} g(s)g(s+x) d s - \int_0^{\infty} g(s) g(s+l_j\delta) d s \right) \\&= x(1-b) +\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left( \left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x) - \left(\frac{l_j\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_j\delta) \right),  
\end{aligned}
\end{equation*}
where $x$ is the point where the trawl function equals $1$. We omit the case where $d(l_j\delta, \theta_1)<1\le d(l_j\delta, \theta_2)$, but note that all cases, the
random components cancel out and, hence, we only require a Lipschitz condition for the deterministic parts, $D(\cdot,\theta)$. By the arguments in \Cref{ProofBoundary}, it holds that these partial derivatives exist on the interior of $\Theta$ and are continuous on $\Theta$ which is compact. As such, they attain their maximum and minimum. For any $\theta_1,\theta_2 \in \Theta$ such that the line segment between them is also in $\Theta$, it holds by the mean value theorem that there exists a %$c(\theta_1,\theta_2) \in \Theta$ such that
$c\in(0,1)$ such that 
\begin{equation*}
    h_j\left(Y_t^{(m)}, \theta_1\right) -h_j\left(Y_t^{(m)}, \theta_2\right) = \nabla h_j\left(Y_t^{(m)}, (1-c)\theta_1 + c \theta_2\right) \cdot \left(\theta_2 - \theta_1 \right),%, \quad c\in [0,1],
\end{equation*}
where $\nabla h_j$ denoted the gradient of $h_j$ and $\cdot$ the dot product. By convexity of the interior $\Theta$, such a $c$ can be found for any points in the interior of $\Theta$. Consequently, using submultiplicativity of the euclidean norm $\left( \Vert \cdot \Vert\right)$, we conclude that
\begin{equation*}
    \begin{aligned}
    \Vert h_j\left(Y_t^{(m)}, \theta_1\right) -h_j\left(Y_t^{(m)}, \theta_2\right) \Vert \le  \Vert \nabla h_j\left(Y_t^{(m)}, (1-c)\theta_1 + c \theta_2\right)\Vert  \Vert \left(\theta_2 - \theta_1 \right)\Vert
    &\le K \Vert \left(\theta_2 - \theta_1 \right)\Vert
    \end{aligned}
\end{equation*}
for all $\theta_1,\theta_2 \in \Theta$, where $K:= \sup_{\theta \in \Theta} \Vert \nabla h_j(Y_t^{(m)}, \theta)\Vert <\infty$, once more, by continuity of each entry in the gradient and compactness of $\Theta$. We thus have that Assumption 1.6. of \cite{Matyas1999} is  satisfied, since this implies stochastic equicontinuity (\cite{Matyas1999}, page 17). Lastly, Assumption $1.3$ of \cite{Matyas1999} is clearly satisfied, as $A_{n,m}$ is constant in $n$ and positive definite in our setting.
\end{proof}
\begin{remark}
    We underline that in the above arguments, it was yet again key that $\alpha > -1/2$ on $\Theta$, since \Cref{Kvc2} says nothing about the behavior or existence of the partial derivative of the modified Bessel function of Second Kind at the integers and $0$. In the case $\alpha=0$, the trawl function however simplifies dramatically, making the proof even simpler.
\end{remark}
\subsection{Asymptotic Normality of GMM Estimator}\label{app:gmm_normality}

\begin{lemma}
    Let 
    \begin{equation*}
        H: \mathbb{R}^m \ni x \mapsto \left(x_1^2 - D(1,\theta_0), \dots x_m^2 - D(m,\theta_0) \right)^T \in \mathbb{R}^{m}.
    \end{equation*}
    In other words, $H(Y_t^{(m)}) = h(Y_t^{(m)},\theta_0)$. Then $H(Y _t^{(m)})$ is a $\theta$-weakly dependent process with coefficients $\mathcal{C}\theta_{Y^{(m)}}(r)^{\frac{\varepsilon}{1+\varepsilon}}$ for some $\varepsilon>0$ and some constant $\mathcal{C}$ independent of $r$. 

\end{lemma}
\begin{proof}
To show this, we will work with the $L^1$ norm again. Under this norm, we have that
\begin{equation*}
    \begin{aligned}
        \Vert H(x) - H(y) \Vert &=\Vert \left(x_1^2-y_1^2,\dots x_m^2-y_m^2  \right)^T \Vert \\
        &= \sum_{i=1}^m \vert x_i^2 - y_i^2\vert \\
        &=  \sum_{i=1}^m \vert (x_i - y_i)(x_i+y_i)\vert \\
        &\le \sum_{i=1}^m \vert (x_i - y_i)\vert \sum_{i=1}^m \vert (x_i+y_i)\vert \\
        &\le \Vert x-y\Vert \sum_{i=1}^m \vert (x_i+y_i)\vert \\
        &\leq  \Vert x-y\Vert \left(\Vert x\Vert  + \Vert y\Vert\right) \\
        &\leq  \Vert x-y\Vert \left( 1+ \Vert x\Vert  + \Vert y\Vert\right).
    \end{aligned}
\end{equation*}
We note that following Assumption 4.1, there exists an $\varepsilon >0$ such that for $p=2+\varepsilon/2$, $\mathbb{E}\left( \Vert Y_t^{(m)} \Vert ^p\right)$ is finite. According to Proposition $3.4$ in \cite{Curato2019}, with $a=2$,$c=1$ and $p=2+\varepsilon$, we conclude that $H(Y_t^{(m)}) = h(Y_t^{(m)},\theta_0)$ is a $\theta$-weakly dependent process with coefficients $\mathcal{C}\theta_{Y^{(m)}}(r)^{\frac{\varepsilon}{1+\varepsilon}}$ for some constant $\mathcal{C}$ independent of $r$. 

\end{proof}

\begin{theorem}\label{Ass.1.9}
    Assume that $\int_{\vert \xi \vert > 1}\vert \xi \vert^{2(2+\delta)} \eta(d \xi) <\infty$, for some $\delta>0$. Then 
    \begin{equation*}
        \Sigma_a := \sum_{l\in \mathbb{Z}} Cov\left(H\left(Y_0^{(m)}\right), H\left(Y_l^{(m)}\right) \right),
    \end{equation*}
    is finite, positive definite, and as $n\rightarrow \infty$
    \begin{equation*}
        \sqrt{n-l_m}g_{n,m}(\theta_0) \overset{d}{\rightarrow} N(0,\Sigma_a).
    \end{equation*}
\end{theorem}
\begin{proof}
    We will show that the conditions of Corollary $2.10$ in \cite{Curato2022} are satisfied. First of all, we note that clearly $Y_t^{(m)}$ is stationary. Further, since it is a MMA-process, it is ergodic following \cite{Fuchs2013}. Since $h$ is a measurable mapping, $h(Y_t^{(m)},\theta_0)$ is also ergodic. $h(Y_t^{(m)},\theta_0)$  is thus a stationary, ergodic, centered, $\mathbb{R}^{m}$ valued random field. By Assumption 4.1, we see that indeed $\mathbb{E}\left( \Vert h(Y_t^{(m)})\Vert^{2+\varepsilon/2} \right)<\infty$. Further, from Remark \ref{Remark2}, we have that $\theta_{h\left(Y_t^{(m)}\right)}(r) \in O(r^{-a})$, for any $a>(1+\dfrac{2}{\varepsilon})$. Setting $D_{n,m} = \{ j \in \mathbb{N} : 0 < j \le n - l_m \} $. Hence $\partial D_{n,m}= \{ i \in D_{n,m}: \exists j \notin D_{n,m} : \vert j-i\vert =1 \} = \{1,n-l_m\}$. Hence $\vert \partial D_{n,m} \vert = 2$, whereas $\vert D_{n,m}\vert= n - l_m$ and so $\vert D_{n,m}\vert \rightarrow \infty$ as $n\rightarrow \infty$. The desired convergence now follows from Corollary $2.10$ in \cite{Curato2022}.
\end{proof}

\begin{proof}[Proof of Theorem 4.2, interior case]

We verify that Assumptions $1.1-1.3$ and $1.7-1.9$ in \cite{Matyas1999} are satisfied. Following the arguments in Theorem 4.1, Assumptions $1.1-1.3$ are satisfied.
Assumption $1.7$ is clearly also satisfied, since $h_j\left(Y_t^{(m)}, \theta\right)$ is differentiable with respect to $\theta$ for any $j$ and its derivative continuous. This follows by the arguments written explicitly in \Cref{ProofBoundary}. 

We set 
\begin{equation*}
\begin{aligned}
G_{n, m}(\theta)&:=\frac{1}{n-m} \sum_{t=1}^{n-m} \frac{\partial h\left(Y_t^{(m)}, \theta\right)}{\partial \theta^{\top}}=\frac{\partial h\left(Y_t^{(m)}, \theta\right)}{\partial \theta^{\top}}\\
G_0&=\mathbb{E}\left(\left.\frac{\partial h\left(Y_t^{(m)}, \theta\right)}{\partial \theta^{\top}}\right)\right|_{\theta=\theta_0}=\left.\frac{\partial h\left(Y_t^{(m)}, \theta\right)}{\partial \theta^{\top}}\right|_{\theta=\theta_0},
\end{aligned}
\end{equation*}
which are well defined following Assumption $1.7$ and by the continuous mapping theorem satisfies that if $\theta_n \rightarrow \theta_0$ as n tends to infinity then
\begin{equation*}
    G_{n, m}(\theta_n) \rightarrow G_0 \text{ as n } \rightarrow \infty.
\end{equation*}
Thus we also satisfy Assumption $1.8$ in \cite{Matyas1999}.
Lastly, Assumption $1.9$ of \cite{Matyas1999} is also satisfied following Theorem \ref{Ass.1.9}. By the same arguments as in Theorem $1.2$ of \cite{Matyas1999}, we then have the desired result. 
\end{proof}

%To derive the CLT when the roughness parameter is on the boundary, we will need to following lemma:
%\begin{lemma}\label{lemma:EqualityOfEstimators}
%    If 
%    \begin{equation*}
%        \hat{\theta}_n = \operatorname{argmin}_{\theta \in \Theta}L_n(\theta),\quad L_n(\theta) = \Vert (A_{n,m})^{1/2}(\theta) g_{n,m}(\theta)\Vert^2/2
%    \end{equation*}
%    and
%    \begin{equation*}
%    \tilde{\theta}_{0, \mathrm{GMM}}^{n, m}=\operatorname{argmin} \tilde{L}_n(\theta), \quad   \tilde{L}_n(\theta)=g_{n, m}(\theta)^{\top} A_{n, m} g_{n, m}(\theta),
%    \end{equation*}
%    assumed to be unique, then 
%    \begin{equation*}
%        \hat{\theta}_n \overset{d}{\rightarrow} \mathcal{D} \iff \tilde{\theta}_{0, \mathrm{GMM}}^{n, m}\overset{d}{\rightarrow} \mathcal{D},
%    \end{equation*}
%    where $\mathcal{D}$ denotes some distribution and $\Vert \cdot \Vert$ is the euclidean norm.
%\end{lemma}
%\begin{proof}
%    It is clear that $ \tilde{L}_n(\theta) = 2L_n(\theta)$ and so  $\hat{\theta}_n =\tilde{\theta}_{0, \mathrm{GMM}}^{n, m}$ for any $\omega \in \Omega$, where $(\Omega, \mathcal{F},P)$ is the probability field in the background.
%\end{proof}

\begin{proof}[Proof of Theorem~4.2, boundary case]\label{ProofBoundary}
    As in the proof of Lemma~4.1, we only show the proof assuming we are in the case where $d(\cdot)$ diverges so that \eqref{2Moment} is satisfied. The other cases can be showed in a similar manner. We will show that Assumptions GMM1-7 of \cite{Andrews2002} are satisfied. Then the result follows from Theorem 2 and the example in Section 3.8 of \cite{Andrews2002}. 
    
    We first note that GMM1 follows directly from Theorem~4.1. 
    
    To show GMM2 we will be showing GMM2$^{2*}$ of \cite{Andrews2002}, which by Lemma 2 of the same paper implies GMM2. GMM$2^{2*}$ consists of four subassumptions a through d, which we shall prove in the following. GMM2$^{2*}$ a states that subassumptions a,c and e from GMM2 should hold. GMM2.a is concerned with the convergence of the moment function for all parameters in a neighborhood of $\theta_0$. This follows from the ergodicity of $h(Y_T^{(m)}, \theta)$ with 
    \begin{equation*}
        G(\theta) = \left(\begin{array}{c} 
        D(1, \theta_0)-D(1, \theta) \\
        \vdots \\
        D(m, \theta_0) -D(m, \theta)
        \end{array}\right) .
    \end{equation*}
    Assumption GMM 2.c requires that the moment function evaluated in $\theta_0$ is zero, which follows from the fact that we have correctly specified moment conditions. Finally, GMM2.e concerns the asymptotic behavior of the weighting matrix for parameters near $\theta_0$, and is satisfied, since we have a constant weighting matrix. 
    
    GMM2$^{2*}$.b states that the domain of the limiting moment function $G$ should include a set $\Theta^+$ with the property that $\Theta^+-\theta_0$ can be written as the intersection of a union of orthants and an open cube, while also containing an open neightborhood of the true parameter $\theta_0$. Further, the moment function should have continuous left- and right partial derivatives with respect to each parameters on $\Theta^+$. To show this, we explicitly write our parameter space as $\Theta= \Theta_\alpha\times\Theta_\lambda\times\Theta_b\times \Theta_{\kappa_2}$, where  $\Theta_\alpha = [-1/2+\varepsilon_\alpha,0]$, $\Theta_\lambda = [\varepsilon_\lambda, c_\lambda]$, $\Theta_b= [0,1]$, and $\Theta_{\kappa_2}=[0,c_{\kappa_2}]$ for some $\varepsilon_\alpha, \varepsilon_\lambda,c_\lambda, c_{\kappa_2} >0$. 
    By choosing $\varepsilon_\alpha,\varepsilon_\lambda$ sufficiently small and $ c_{\lambda}, c_{\kappa_2}$ sufficiently large, only $\alpha=0$ can cause us boundary issues, since we have assumed $b_0 \in (0,1)$ and $\kappa_2>0$. The case we are interested in is thus where $\theta_0 = (0, \lambda_0,b_0,\kappa_2^0)$. Hence $\Theta - \theta_0= \{\theta \in \mathbb{R}^4: \alpha \in [-1/2+\varepsilon_\alpha,0], \lambda \in [\varepsilon_\lambda - \lambda_0,c_\lambda - \lambda_0\},b \in [-b_0,1-b_0],\kappa_2 \in [ - \kappa_2^0,c_{\kappa_2} - \kappa_2^0]\}$. Consider the union of orthants
    \begin{align*}
        R &= \left\{\bold{x}=(x_1,x_2,x_3,x_4) \in \mathbb{R}^4: -x_1 \ge 0 \right\} \\
          &= \bigcup_{(s_2,s_3,s_4)\in\{-1,+1\}^3}\left\{\bold{x} \in \mathbb{R}^4: -x_1 \ge 0,\ s_2x_2 \ge 0,\ s_3x_3\ge 0,\ s_4x_4 \ge 0 \right\}.
    \end{align*}
    Then we have that
    \begin{equation*}
         R \cap C(\bold{0},\varepsilon) = \{x \in \mathbb{R}^4: x_1\in(-\varepsilon,0],\,x_2\in(-\varepsilon,\varepsilon),\,x_3\in(-\varepsilon,\varepsilon),\,x_4\in(-\varepsilon,\varepsilon)\},
    \end{equation*}
    where $C(\bold{0},\varepsilon)$ denotes an open cube at $\bold{0}$ with radius $\varepsilon$. Let
    \begin{equation*}
        \Theta^+ = \{\theta \in \mathbb{R}^4: \alpha \in (-\varepsilon,0],\ \lambda \in (\lambda_0-\varepsilon,\lambda_0 + \varepsilon),\ b\in(b_0-\varepsilon,b_0+\varepsilon),\ \kappa_2 \in (\kappa_2^0-\varepsilon, \kappa_2^0 + \varepsilon)\},
    \end{equation*}
    for some $0<\varepsilon < \min\left(1/2,\lambda_0,b_0,\kappa_2^0\right)$. Then $\Theta^+ - \theta_0 = R \cap C(\bold{0},\varepsilon)$, which is the intersection of a union of orthants and an open cube, as required. Moreover, $\Theta^+$ contains a neighborhood of $\theta_0$ relative to $\Theta$: let $0<\varepsilon_1<\varepsilon$ and let $S(\theta_0,\varepsilon_1)$ denote an open ball at $\theta_0$ with radius $\varepsilon_1$. For any $\theta \in \Theta \cap S(\theta_0,\varepsilon_1)$, each coordinate of $\theta$ lies within $\varepsilon_1 < \varepsilon$ of the corresponding coordinate of $\theta_0$, and $\alpha \le 0$ since $\Theta_\alpha \subseteq (-\infty,0]$. Hence
    \begin{equation*}
        \Theta \cap S(\theta_0,\varepsilon_1) \subseteq \Theta^+.
    \end{equation*}
    
    This shows the first part of Assumption GMM2$^{2*}$.b. Next, we want to show that $G$ has continuous left- and right derivatives on $\Theta^+$. Here, we will show the stronger result that it is actually twice continuously differentiable on the interior and has continuous left- and right derivatives at the boundaries, as we will need this in the following part. We will assume that we have $\alpha<0$ and a $k$ such that $d(l_k\delta)<1$. The cases $\alpha=0$ and/or a $k$ such that $d(l_k\delta)>1$ follows by equivalent arguments, and the exact shape of $D(k,\theta)$ in these instances are found in \Cref{app:G0}. In the case we are considering, we have
    \begin{equation*}
        \begin{aligned}
        \left(\dfrac{\partial g_{n,m}(\theta)}{\partial \gamma}\right)_k &= \dfrac{\partial D(k,\theta)}{\partial \gamma} ,  \quad \gamma \in \{\alpha,\lambda, b, \kappa_2\},
        \end{aligned}
    \end{equation*}
    with 
    \begin{equation}\label{2Moment}
        \begin{split}
            D(k,\theta) &= bl_i \delta + 2 \biggl(x(1-b) +\biggl( \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x) \\
            &-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_k\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_k\delta)\biggr)\biggr)\kappa_2(L_1),
        \end{split}
    \end{equation}
    where $x$ is the point at which the trawl crosses the boundary. To show that $G$ is twice continuous differentiable on $\Theta^+$, we will show that \Cref{2Moment} when viewed as a function on a bigger set, has continuous second derivatives, and the result will thus follow by restricting \Cref{2Moment} to $\Theta^+$. 
    
    Let 
    \begin{equation*}
        \Theta^+_\delta= \left\{\theta \in \mathbb{R}^4: \alpha \in (-\varepsilon,\delta), \lambda \in (\lambda_0-\delta,\lambda_0 + \varepsilon),b\in(b_0-\delta,b_0+\varepsilon), \kappa_2 \in (\kappa_2^0-\delta, \kappa_2^0 + \varepsilon)\right\} 
    \end{equation*}
    for some $\delta$ with $\varepsilon \le \delta < \min \left(1/2,\lambda_0,b_0, \kappa_2^0 \right)$. Such a $\delta$ exists by our choice of $\varepsilon$, and it ensures $\Theta^+\subset\Theta^+_\delta$. We claim that the above partial derivative exists and is continuous on $\Theta^+_\delta$, i.e. that $D(k,\theta)$ is $C^2\left( \theta^+\right)$ when seen as a function of $\theta$. %Note that we above assumed that $k$ is such that $d(l_k\delta)<1$ and $\alpha <0$. When $\alpha=0$ and $k$ remains fixed, $D(\theta,k)$ changes slightly and also when $k$ is such that $d(l_k\delta)>1$.  The arguments that follow also apply in these cases and so we omit them here. 
    To see this, note that the function $\mathbb{R}^+\times \mathbb{R} \ni(\lambda,\alpha)\mapsto \left(\dfrac{l_k\delta}{2\lambda}\right)^{\alpha + 1/2}$ is two times continuously differentiable on $\mathbb{R}^+\times \mathbb{R}$. Since $\lambda >0$ on $\Theta^+_\delta$, it is clear that the same function when viewed as a function on $\Theta^+_\delta$ remains two times continuously differentiable. Using \Cref{Kvc2}, we also know that $K_{\alpha+1/2}(\lambda x)$ is continuous on $\Theta^+_\delta$. Note here that the choice of $\delta$ was important for this to be valid. Using that sums and product of $C^2\left(\Theta^+_\delta\right)$ are still in $C^2\left(\Theta^+_\delta\right)$, we may therefore conclude that $D(k,\theta)$ is $C^2\left( \theta^+\right)$, and hence $\left(\dfrac{\partial g_{n,m}(\theta)}{\partial \gamma}\right)_k \in C^1\left( \Theta^+\right)$. Since $\Theta^+ \subset \Theta^+_\delta$, we conclude that GMM2$^{2*}$.c is satisfied. 
    
    Next, we want to show that GMM2$^{2*}$.d is satisfied, which is a type of Lipschitz condition on the left or right derivatives of $G$. Using now, that the closure of $\Theta^+_\delta$ is compact and that  $\dfrac{\partial g_{n,m}(\theta)}{\partial \theta^\prime} \in C^1\left( \Theta\right)$ it follows that $\dfrac{\partial g_{n,m}(\theta)}{\partial \theta^\prime \partial \theta}$ is bounded on $\Theta^+_0$, which in turn, as argued in the proof of Theorem~4.2, implies a Lipschitz condition on $\dfrac{\partial g_{n,m}(\theta)}{\partial \theta^\prime}$ following the multivariate mean value theorem. Since $\Theta^+_0$ is a neighborhood of $\theta_0$, and GMM2$^{2*}$.d only concerns the values of $\theta$ near $\theta_0$, this ensures that the assumption is satisfied. 
    
    As there is no stochasticity in $\dfrac{\partial g_{n,m}(\theta)}{\partial \theta^\prime \partial \theta}$, GMM2$^{2*}$.2 is trivially satisfied. As such, GMM2$^{2*}$ of \cite{Andrews2002} is satisfied, and following Lemma 2 of said paper GMM2 is then also satisfied. 
    
    Assumption GMM3 follows from \Cref{Ass.1.9}. To see that Assumption GMM4 is satisfied, we consider the cone $\Gamma = \mathbb{R}^-\cup\{0\}\times \mathbb{R}^3$. We claim that $\Theta - \theta_0$ is locally approximated by $\Gamma$. Indeed, since $\Theta - \theta_0= \{\theta \in \mathbb{R}^4: \alpha \in [-1/2+\varepsilon_\alpha,0], \lambda \in [\varepsilon_\lambda - \lambda_0,c_\lambda - \lambda_0],b \in [-b_0,1-b_0],\kappa_2 \in [ - \kappa_2^0,c_{\kappa_2} - \kappa_2^0]\}\subset\Gamma$ , 
    we have that
    \begin{equation*}
        \operatorname{dist}(\theta, \Gamma)=\inf _{\gamma \in \Gamma} \Vert\theta-\lambda\Vert = 0, \quad \text{for } \theta \in \Theta - \theta_0,
    \end{equation*}
    since $\Theta - \theta_0 \subset \Gamma$. Further, since $\Theta-\theta_0$ forms a neighborhood of the origin when viewed with respect to $\Gamma$, 
    \begin{equation*}
        \operatorname{dist}(\gamma, \Theta - \theta_0)=\inf _{\theta \in \Theta - \theta_0} \Vert\gamma-\theta\Vert = 0
    \end{equation*}
    for any $\gamma$ with $\Vert\gamma\Vert$ sufficiently small. In particular, this implies that $\operatorname{dist}(\gamma, \Theta - \theta_0)=o(\Vert\gamma\Vert)$ for $\Vert\gamma\Vert\to0$. 
    %\begin{equation*}
    %    \operatorname{dist}(\gamma, \Theta - \theta_0)=\inf _{\theta \in \Theta - \theta_0} \Vert\gamma-\theta\Vert \le \Vert \lambda \Vert  = o\left(\Vert \gamma \Vert\right) \text{as } \Vert \gamma \Vert \rightarrow 0, \quad \text{for } \gamma \in \Gamma,
    %\end{equation*}
    %where we used that $\bold{0} \in \Theta - \theta_0$.
    Consequently, $\Theta - \theta_0$ is locally approximated by $\Gamma$ and thus Assumption GMM4 of \cite{Andrews2002} is satisfied. 
    
    It is obvious that $\Lambda$ is convex, and thus Assumption GMM5 of \cite{Andrews2002} is satisfied. GMM6 requires that the cone can be represented as a product set, which $\Lambda$ satisfies by construction. Finally, Assumption GMM7 requires that the part of the cone corresponding to the parameter(s) on the boundary satisfies a certain linear constraint. But following the notation of \cite{Andrews2002}, we see that we can write $\Lambda_\alpha = \mathbb{R}^- = \{ \alpha \in \mathbb{R}: \alpha\le 0\}$, which exactly implies that GMM7 is satisfied. Using the fact that $g_{n, m}(\theta)^{\top} A_{n, m} g_{n, m}(\theta)= \Vert (A_{n,m})^{1/2}(\theta) g_{n,m}(\theta)\Vert^2$ and \cite{Andrews2002} Section 3.8, we conclude the statement of the theorem.
\end{proof}
   \begin{remark}
        We reiterate that the only boundary issue, we have is when $\alpha=0$, i.e. when there is no roughness. Although $\kappa_2$ could potentially be $0$, we ignore this, since this would mean we were working with a degenerate random variable, which is excluded by Assumption~3.3. Similarly, we ignore the cases where $b_0 \in \{0,1\}$ since this would mean that we either had only an efficient price or only noise. As said, the boundary of the domain of all other parameters is artificially chosen for optimization purposes, so by choosing them big enough, we will never have to worry about boundary problem for these. 
        \end{remark}

\subsection{Feasible Estimation of the Asymptotic Variance}\label{app:feasible_variance}

To make the test feasible, we need a consistent estimator of the asymptotic covariance matrix \(\Sigma_a\) appearing in Theorem~4.2. This covariance matrix depends on higher-order cumulants of the L\'evy seed. \Cref{prop:cumulant_estimates} in Appendix~\ref{app:asymp_covar} constructs consistent estimators \(\widehat\kappa_3(L_1)\) and \(\widehat\kappa_4(L_1)\) of the third and fourth cumulants from sample $k$-statistics.

Let
\[
    \theta_{\mathrm{full}}
    =
    \bigl(\theta,\kappa_3(L_1),\kappa_4(L_1)\bigr),
    \qquad
    \widehat\theta_{\mathrm{full}}^n
    =
    \bigl(\widehat\theta_{0,\mathrm{GMM}}^{n,m},
    \widehat\kappa_3(L_1),
    \widehat\kappa_4(L_1)\bigr).
\]
By Theorem~4.1 and \Cref{prop:cumulant_estimates}, \(\widehat\theta_{\mathrm{full}}^n\) is a consistent estimator of \(\theta_{\mathrm{full}}\). We can therefore estimate \(\Sigma_a\) consistently.

\begin{proposition}\label{CovarEstimator}
    As \(n,k\to\infty\),
    \[
        \Sigma_a^k(\widehat{\theta}_{\mathrm{full}}^n)
        \overset{\mathbb P}{\longrightarrow}
        \Sigma_a,
    \]
    where
    \begin{equation*}
        \begin{aligned}
            \Sigma_a^k(\widehat{\theta}_{\mathrm{full}}^n)
            &:=
            \operatorname{Cov}\left(h\left(Y_0^{(m)},\widehat{\theta}_{\mathrm{full}}^n\right)\right)\\
            &\quad+
            \sum_{l=1}^k
            \operatorname{Cov}\left(
            h\left(Y_0^{(m)},\widehat{\theta}_{\mathrm{full}}^n\right),
            h\left(Y_l^{(m)},\widehat{\theta}_{\mathrm{full}}^n\right)
            \right)\\
            &\quad+
            \sum_{l=1}^k
            \operatorname{Cov}^{\top}\left(
            h\left(Y_0^{(m)},\widehat{\theta}_{\mathrm{full}}^n\right),
            h\left(Y_l^{(m)},\widehat{\theta}_{\mathrm{full}}^n\right)
            \right).
        \end{aligned}
    \end{equation*}
\end{proposition}

\begin{remark}
    The estimator \(\Sigma_a^k(\widehat{\theta}_{\mathrm{full}}^n)\) is feasible, since the covariance terms can be computed using the expressions derived in Appendices~\ref{app:asymp_covar} and~\ref{app:G0}.
\end{remark}

Let \(e_\alpha=(1,0,\ldots,0)^\top\) denote the selector for the \(\alpha\)-coordinate, and define
\[
    \widehat G_{n,m}
    :=
    \left.
    \frac{\partial h\left(Y_t^{(m)},\theta\right)}
    {\partial\theta^\top}
    \right|_{\theta=\widehat\theta_{0,\mathrm{GMM}}^{n,m}},
    \qquad
    \widehat M_{n,m}
    :=
    \left(\widehat G_{n,m}^{\top}A_{n,m}\widehat G_{n,m}\right)^{-1}
    \widehat G_{n,m}^{\top}A_{n,m}.
\]
We estimate the asymptotic variance of the \(\alpha\)-coordinate by
\[
    \widehat\sigma_{\alpha}^{n,k}
    :=
    e_\alpha^\top
    \widehat M_{n,m}
    \Sigma_a^k(\widehat{\theta}_{\mathrm{full}}^n)
    \widehat M_{n,m}^{\top}
    e_\alpha.
\]
By the consistency of \(\widehat\theta_{\mathrm{full}}^n\) and \(\Sigma_a^k(\widehat{\theta}_{\mathrm{full}}^n)\), this is a consistent estimator of the corresponding asymptotic variance.

\begin{proof}[Proof of Proposition \ref{CovarEstimator}]
    To see this, we will use Theorem 9.16 of \cite{Apostol1974}, which is stated for convergence of sequences, but the equivalent statement is easily shown for convergence in probability following the same steps. The theorem states that if $\Sigma^k_a(\hat{\theta}^n_{\text{full}})$ converges uniformly over $k\in\N$ as $n\to\infty$, then the double limit exists if and only if the sequential limit $\lim_{k\to\infty}\lim_{n\to\infty}\Sigma^k_a(\hat{\theta}^n_{\text{full}})$ exists, and in this case the two limits will have the same value. From the continuity of the covariance terms in $\theta$ and the consistency of $\hat{\theta}^n_{\text{full}}$, it is clear that $\lim_{k\to\infty}\lim_{n\to\infty}\Sigma^k_a(\hat{\theta}^n_{\text{full}})=\Sigma_a$. It thus suffices to show that $\Sigma^k_a(\hat{\theta}^n_{\text{full}})$ converges uniformly over $k\in\N$ as $n\to\infty$. 

    To show the uniform convergence, we let $\varepsilon,\nu>0$ be given, and want to show that we can find an $N\in\N$ such that for all $n\geq N$ and all $k\in\N$ we have 
    \begin{equation*}
        \mathbb{P}\left(\Vert\Sigma^k_a(\hat{\theta}^n_{\text{full}}) - \Sigma^k_a(\theta_0)\Vert > \varepsilon\right) < \nu,
    \end{equation*}
    where $\Vert\cdot\Vert$ denotes the $L^1$ norm. 
    We first note that since $Y^{(m)}_t$ is a short-memory process for all $\theta\in\Theta$, so is $h(Y^{(m)}_t,\theta)$, as the increments are also short-memory. This follows using the results presented in \Cref{ex:cummulants_of_squared_returns}, from which it follows that the covariance between $(\Delta P_0^{l_i\delta})^2$ and $(\Delta P_{l\delta}^{l_j\delta})^2$ are given by
    \begin{equation}
        \operatorname{Cov}((\Delta P_0^{l_i\delta})^2,(\Delta P_{l\delta}^{l_j\delta})^2)=\operatorname{Leb}(C)\kappa_4(L_1) + 2\left(\operatorname{Leb}(C)\kappa_2(L_1)\right)^2,
    \end{equation} 
    for $l$ larger than $l_i$. Further, for large $l$ we have $\operatorname{Leb}(C) = \int_0^{l_i\delta}d^1(l\delta-z)-d^1(l\delta-l_j\delta-z)dz$. This in particular means that for each $\theta\in\Theta$ and sufficiently large $k\in\N$,
    \begin{equation*}
        \sum_{j=k}^\infty\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\theta),h(Y^{(m)}_j,\theta)\right)\Vert<\infty.
    \end{equation*}
    
    We know that $\Theta$ is compact and that the covariance terms are continuous in $\theta$, and we therefore know that 
    \begin{equation*}
        \sup_{\theta\in\Theta}\sum_{j=k}^\infty\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\theta),h(Y^{(m)}_j,\theta)\right)\Vert<\infty.
    \end{equation*}
    Since the trawl function is monotonic, the autocovariance of the trawl process is monotonically decreasing, and hence $\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\theta),h(Y^{(m)}_j,\theta)\right)\Vert$ is decreasing in $j$. Since this holds for each $\theta$, $\sup_{\theta\in\Theta}\sum_{j=k}^\infty\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\theta),h(Y^{(m)}_j,\theta)\right)\Vert$ is also monotonically decreasing, and it thus has to go to zero as $k\to\infty$, due to the compactness of $\Theta$. We can thus find a $K$ such that for all $k\geq K$ 
    \begin{equation*}
        \sup_{\theta\in\Theta}\sum_{j=k}^\infty\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\theta),h(Y^{(m)}_j,\theta)\right)\Vert<\frac{\varepsilon}{8},
    \end{equation*}
    for some given $\varepsilon>0$. Next, by the continuity of the covariance term and the consistency of $\hat{\theta}^n_{\text{full}}$, we know that we can find an $N\in \N$ such that for all $n\geq N$ we have
    \begin{equation*}
        \begin{aligned}
        \mathbb{P}&\left(\Vert\operatorname{Cov}\left(h(Y^{(m)}_0,\hat{\theta}^n_{\text{full}}),h(Y^{(m)}_j,\hat{\theta}^n_{\text{full}})\right)\right. \\
        &\left.\; - \operatorname{Cov}\left(h(Y^{(m)}_0,\theta_0),h(Y^{(m)}_j,\theta_0)\right)\Vert > \frac{\varepsilon}{4(K+1)} \right) < \frac{\nu}{2(K+1)}
        \end{aligned}
    \end{equation*}
    for $j=0,...,K$.

    It now follows that for any $k\in\N$
    \begin{equation*}
        \begin{split}
            \mathbb{P}\left(\Vert\Sigma^k_a(\hat{\theta}^n_{\text{full}}) - \Sigma^k_a(\theta_0)\Vert > \varepsilon\right) &= \mathbb{P}\left(\Vert\operatorname{Cov}\left(h\left(Y_0^{(m)},\widehat{\theta}^n_{\text{full}}\right)\right) \right.\\
            &+ \left.\sum_{l=1}^k \operatorname{Cov}\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\right.\\
            &+\sum_{l=1}^k \operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\\
            & - \operatorname{Cov}\left(h\left(Y_0^{(m)},\theta_0\right)\right) + \sum_{l=1}^k \operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\\
            &\left.+\sum_{l=1}^k \operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon\right)\\
            &\leq \mathbb{P}\left(\sum_{l=0}^k \Vert\operatorname{Cov}\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\right.\\ 
            &\left.- \operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/2\right)\\
            & +\mathbb{P}\left(\sum_{l=1}^k \Vert\operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\right.\\ 
            &\left.- \operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/2\right)\\
            &\leq \mathbb{P}\left(\sum_{l=0}^K \Vert\operatorname{Cov}\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\right.\\ 
            &\left.- \operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/4\right)\\
            &+ \mathbb{P}\left(\sum_{l=K+1}^\infty \Vert\operatorname{Cov}\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\Vert\right.\\ 
            &\left.+ \Vert\operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/4\right)\\            
            & +\mathbb{P}\left(\sum_{l=1}^K \Vert\operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\right.\\ 
            &\left.- \operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/4\right)\\
            & +\mathbb{P}\left(\sum_{l=K+1}^\infty \Vert\operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \widehat{\theta}^n_{\text{full}}\right), h\left(Y_l^{(m)}, \widehat{\theta}^n_{\text{full}}\right)\right)\Vert\right.\\ 
            &\left.+ \Vert\operatorname{Cov}^\top\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)\Vert > \varepsilon/4\right)\\
            &\leq \nu/2 + 0 + \nu/2 + 0\\
            &= \nu 
        \end{split}
    \end{equation*}
    which exactly shows the uniform convergence. 
%   This follows from the fact that $\Sigma_a^k\left( \theta_{\text{full}}\right)$ tends to $\Sigma_a$ pointwise for $k$ tending to infinity and the fact that $\widehat{\theta}^n_{\text{full}}$ is a consistent estimate of $\theta_{\text{full}}$. Using the fact that $\Sigma_a$ is continuous in $\theta_{\text{full}}$ we then have the desired result. 
\end{proof}


\subsection{Feasible Test for Rough Noise}\label{app:feasible_test}

We construct the feasible test referenced in Remark~4.2. The main interest is the boundary null $H_0:\alpha=0$ against $H_1:\alpha<0$, though the same statistic tests any admissible value of $\alpha_0$. Using the consistent estimator $\widehat\sigma_\alpha^{n,k}$ from \Cref{app:feasible_variance}, we consider the feasible statistic
\[
    T_n=\sqrt{\frac{n}{\widehat\sigma_\alpha^{n,k}}}\left(\widehat\alpha_n-\alpha_0\right),
\]
where $\widehat\alpha_n$ is the $\alpha$-coordinate of $\widehat\theta_{0,\mathrm{GMM}}^{n,m}$. Its limiting distribution follows from Theorem~4.2.

\begin{theorem}\label{thm:test}
     Under Assumptions 3.3, 4.1 and 4.3, and assuming \(\sigma_\alpha>0\), as \(n\to\infty\):
     \begin{enumerate}
         \item If \(\alpha_0<0\), then
             \[
                 T_n \overset{d}{\to}
                 \begin{cases}
                 Z, & \text{under } H_0:\alpha=\alpha_0,\\
                 \pm\infty, & \text{under } H_1:\alpha\neq\alpha_0,
                 \end{cases}
             \]
         \item If \(\alpha_0=0\), then
             \[
                 T_n \overset{d}{\to}
                 \begin{cases}
                 Z\mathbbm{1}_{\{Z\leq0\}}, & \text{under } H_0:\alpha=\alpha_0,\\
                 -\infty, & \text{under } H_1:\alpha<\alpha_0,
                 \end{cases}
             \]
     \end{enumerate}
     where \(Z\sim\mathrm N(0,1)\).
\end{theorem}

\begin{proof}[Proof of \Cref{thm:test}]
   The statement regarding the convergence to a standard normal distribution (or half-normal with point mass) under $H_0$ follows trivially from the convergence in Theorem~4.2, \Cref{CovarEstimator} and Slutsky's theorem when $\alpha_0$ is in the interior and from Theorem 4.2 when it is $0$. As for the divergence under $H_1$, this follows from the fact that 
   \begin{equation*}
       \begin{aligned}
           T_n &= \sqrt{\frac{n}{\widehat{\sigma}_{\alpha}^{n,k} }} \left(\hat{\alpha}_n- \alpha_0 \right)  
           \\
            &= \sqrt{\frac{n}{\widehat{\sigma}_{\alpha}^{n,k} }} \left(\hat{\alpha}_n- \alpha_1 \right)  +\sqrt{\frac{n}{\widehat{\sigma}_{\alpha}^{n,k} }}\left( \alpha_1 - \alpha_0 \right),
       \end{aligned}
   \end{equation*}
   where the first term tends towards a standard normal distribution (or a half-normal plus point-mass at zero) following the same arguments as under the null while the last term diverges.
\end{proof}

\subsection{Explicit Expression of Asymptotic Covariance}\label{app:asymp_covar}
Observe that
\begin{equation*}
    \begin{aligned}
     \Sigma_a&=\sum_{l \in \mathbb{Z}} \operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right) \\ &= \operatorname{Cov}\left(h\left(Y_0^{(m)},\theta_0\right)\right) + \sum_{l \in \mathbb{Z}\backslash\{0\}} \operatorname{Cov}\left(h\left(Y_0^{(m)}, \theta_0\right), h\left(Y_l^{(m)}, \theta_0\right)\right)
     \\ &= \operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)},\theta_0\right)\right) + \sum_{l \in \mathbb{N}^+} \operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)}, \theta_0\right), h\left(\tilde{Y}_l^{(m)}, \theta_0\right)\right)\\
     &+ \sum_{l \in \mathbb{N}^+} \operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)}, \theta_0\right), h\left(\tilde{Y}_l^{(m)}, \theta_0\right)\right)^\top.
     \end{aligned}
\end{equation*}
 We note that for $l\in \mathbb{N}_0$ $\operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)}, \theta_0\right), h\left(\tilde{Y}_l^{(m)}, \theta_0\right)\right)$ is a $m\times m$ matrix. Assuming $m$ is even, for $l \in \mathbb{N}$ and $i,j \in \{1,2,\dots,m \}$, we have that 
 \begin{equation}\label{Covar}
     \begin{aligned}
         \operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)}, \theta_0\right), h\left(\tilde{Y}_l^{(m)}, \theta_0\right)\right)_{i,j} &= Cov\left( (\Delta P_{0}^{l_i \delta})^2,(\Delta P_{l\delta}^{l_j \delta})^2 \right).
     \end{aligned}
 \end{equation}
Using that for two RV's, $X$ and $Z$, $\operatorname{Cov}(X,Z) = \mathbb{E}\left(XZ \right)- \mathbb{E}(X)\mathbb{E}(Z)$, we can calculate all the quantities in \eqref{Covar} using Lemma \ref{Joint Cumulant} and the result in \cite{Ahlbach2012}, stating that we have the following relationship between the non-central joint moments of $n$ random variables, $X_1\dots X_n$ and their Cumulants:
\begin{equation}\label{JointCUmulantAhl}
E\left(X_{1} \cdots X_{n}\right)=\sum_{\pi} \prod_{B \in \pi} \kappa\left(X_{i}: i \in B\right),
\end{equation}
where the sum is over all partitions of the set $\{1,\dots,n\}$. Similarly, we may also calculate the entries in $\operatorname{Cov}\left(h\left(\tilde{Y}_0^{(m)}, \theta_0\right)\right)$ here using again the result in \cite{Ahlbach2012} and Lemma \ref{Joint Cumulant} with $u=0$,$v = l_i\delta$, $s=l\delta$, $t = (l + l_j) \delta$, which we do in the following: 
\begin{example}\label{ex:cummulants_of_squared_returns}
    For $l \in \mathbb{N}$ and $i,j \in \{1,2,\dots,m\}$, suppose we are interested in calculating $Cov\left( (\Delta P_0^{l_i \delta})^2,(\Delta P_l^{l_j \delta})^2 \right)$. We assume that $l_i \le l$, and so we can use the result in \Cref{Cumulant} to calculate the joint cumulants of $\Delta P_0^{l_i \delta}$ and $\Delta P_{l\delta}^{l_j \delta}$. In \eqref{JointCUmulantAhl}, we let $X_1=X_2=\Delta P_0^{l_i \delta}$ and $X_3=X_4=\Delta P_{l\delta}^{l_j \delta}$, then, using \eqref{JointCUmulantAhl} in conjunction with the result in \Cref{Cumulant} we have that 
    \begin{equation}\label{eq:covariance_of_sq_returns}
        \begin{aligned}
            \mathbb{E}\left((\Delta P_0^{l_i \delta})^2(\Delta P_{l\delta}^{l_j \delta})^2  \right) &= Leb(C)\kappa_4(L_1) + 2 b(l_j\delta - l_i \delta)Leb(C)\kappa_1(L_1)\kappa_3(L_1) \\
            & + (b l_i \delta \kappa_1(L_1))^2\left(bl_j \delta + 2Leb\left(A_{l_j\delta}\backslash A \right) \right)\kappa_2(L_1)\\
            &+ (bl_j\delta\kappa_1(L_1))^2\left(bl_i \delta + 2Leb\left(A_{l_i\delta}\backslash A \right) \right)\kappa_2(L_1)
            \\ 
            &- 4 (b \kappa_1(L_1))^2l_i\delta l_j\delta Leb(C) \kappa_2(L_1) \\
            & +\left(bl_j \delta + 2Leb\left(A_{l_j\delta}\backslash A \right) \right)\left(bl_i \delta + 2Leb\left(A_{l_i\delta}\backslash A \right) \right)\kappa_2(L_1)^2 \\
            & + 2 (Leb(C)\kappa_2(L_1))^2\\
            & + (bl_i\delta)^2(bl_j\delta)^2 \kappa_1(L_1)^4.
        \end{aligned}
    \end{equation}
    Similarly, using the result in \Cref{Cumulant}, we have that 
    \begin{equation*}\label{eq:second_moment_example}
        \mathbb{E}\left(\left( \Delta P_{l\delta}^{l_j \delta}\right)^2 \right) =\left(bl_j \delta + 2\operatorname{Leb}\left(A_{l_j\delta}\backslash A \right) \right)\kappa_2(L_1) + \left( b l_j\delta \kappa_1(L_1) \right)^2.
    \end{equation*}
\end{example}
\begin{remark}
    The above example shows how we can explicitly calculate the covariance of our process. We note that in our model the expressions for the moments are simpler than the ones above, since by assumption $\kappa_1(L_1)=0$. 
\end{remark}

We close this subsection by establishing that the third and fourth cumulants of the Lévy seed can be consistently estimated, which is what makes the covariance formulas above feasible.

\begin{proposition}\label{prop:cumulant_estimates}
    Suppose $\int_{|\xi|>1} |\xi|^4\,\eta(d\xi) < \infty$ and $b > 0$. For $j \in \mathbb{N}$, let
    \[
        S_j := \frac{1}{n-l_1}\sum_{i=1}^{n-l_1} \bigl(\Delta P_i^{l_1\delta}\bigr)^j,
    \]
    and define
    \begin{align*}
        \widehat{\kappa_3}(\Delta P_1^{l_1\delta}) &:= S_3 - 3 S_2 S_1 + 2 S_1^3, \\
        \widehat{\kappa_4}(\Delta P_1^{l_1\delta}) &:= S_4 - 4 S_3 S_1 - 3 S_2^2 + 12 S_2 S_1^2 - 6 S_1^4.
    \end{align*}
    Then, with $\hat b$ and $\hat\theta$ the consistent estimates from Theorem~4.1,
    \[
        \widehat{\kappa_3}(L_1) := \frac{\widehat{\kappa_3}(\Delta P_1^{l_1\delta})}{\hat b\, l_1 \delta}, \qquad
        \widehat{\kappa_4}(L_1) := \frac{\widehat{\kappa_4}(\Delta P_1^{l_1\delta})}{\hat b\, l_1 \delta + 2\operatorname{Leb}(A_{l_1\delta} \setminus A;\, \hat\theta)}
    \]
    are consistent estimators of $\kappa_3(L_1)$ and $\kappa_4(L_1)$.
\end{proposition}

\begin{remark}
    We write $\operatorname{Leb}(A_{l_1\delta} \setminus A;\theta)$ to emphasize that $\operatorname{Leb}(A_{l_1\delta} \setminus A)$ is a continuous function of $\theta$.
\end{remark}

\begin{proof}[Proof of \Cref{prop:cumulant_estimates}]
    The process $\Delta P_i^{l_1\delta}$ is an MMA process, as argued in \Cref{GMM}, and hence ergodic by \cite{Fuchs2013}. Theorems 14.6 and 14.9 of \cite{Davidson1994}, together with the finite-fourth-moment condition on the Lévy seed, give that $S_3$ and $S_4$ are consistent estimators of $\mathbb{E}\bigl[(\Delta P_1^{l_1\delta})^3\bigr]$ and $\mathbb{E}\bigl[(\Delta P_1^{l_1\delta})^4\bigr]$. By the continuous mapping theorem, $\widehat{\kappa_j}(\Delta P_1^{l_1\delta}) \overset{\mathbb{P}}{\to} \kappa_j(\Delta P_1^{l_1\delta})$ for $j = 3, 4$. Since
    \begin{align*}
        \kappa_3(\Delta P_1^{l_1\delta}) &= b\, l_1\delta\, \kappa_3(L_1), \\
        \kappa_4(\Delta P_1^{l_1\delta}) &= \bigl( b\, l_1\delta + 2\operatorname{Leb}(A_{l_1\delta} \setminus A;\theta) \bigr)\, \kappa_4(L_1),
    \end{align*}
    a second application of the continuous mapping theorem yields consistency of $\widehat{\kappa_3}(L_1)$ and $\widehat{\kappa_4}(L_1)$.
\end{proof}

\subsection{Explicit Expression of $G_0$}\label{app:G0}
$G_0$ is a $m\times 4$ matrix. Recall that $\theta = (\alpha,\lambda,b, \kappa_2)$. We know from \Cref{eq:second_moment_example} that
\begin{equation}\label{GDeriv}
    \begin{aligned}
      \mathbb{E}_{\theta}\left( (\Delta P_{t}^{l_i \delta})^2\right) &= \left( bl_i \delta + 2 \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) \right) \kappa_2(L_1) + \left( bl_i \delta\kappa_1(L_1)\right)^2 \\
      &=\left( bl_i \delta + 2 \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) \right) \kappa_2(L_1), 
    \end{aligned}
\end{equation}
using that by assumption $\kappa_1(L_1)=0$.
We will first assume that $\alpha<0$, so that the trawl function diverges. Here, we will distinguish between two cases: First, if $l_i\delta$ is such that $d(l_i \delta) \ge 1$, then using \eqref{eqn:7}, the expectation above simplifies to
\begin{equation*}   
    \mathbb{E}_{\theta}\left( (\Delta P_{t}^{l_i \delta})^2\right) =  (2-b)l_i \delta  \kappa_2(L_1).
\end{equation*} And so
\begin{equation*}
    (G_0)_i = \left(0,0, -l_i \delta \kappa_2(L_1), (2-b)l_i \delta \right).
\end{equation*}
Secondly, if $l_i\delta$ is such that $d(l_i \delta) < 1$, we have
following \eqref{eqn:7}, that
\begin{equation}\label{eq:leb_measure}
    \operatorname{Leb}(A_{l_i\delta}\backslash A ) = x(1-b) +\left( \frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{x}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda x)-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_i\delta}{2 \lambda}\right)^{\alpha+1 / 2} K_{\alpha+1 / 2}(\lambda l_i\delta)  \right)
\end{equation}
for $x$ such that $d(x)=1$.
Still,
\begin{equation*}
    \begin{aligned}
        \mathbb{E}_{\theta}\left( (\Delta P_{t}^{l_i \delta})^2\right) = \left( bl_i \delta + 2 \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) \right) \kappa_2(L_1).
    \end{aligned}
\end{equation*}
As such,
\begin{equation*}
\begin{aligned}
    (G_0)_i &= \Biggl(2\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \alpha} \kappa_2(L_1),2\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \lambda}\kappa_2(L_1),\\&(l_i \delta - 2x)\cdot\kappa_2(L_1), bl_i \delta + 2 \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) \Biggr).
    \end{aligned}
\end{equation*}
We have that
\begin{equation*}
    \begin{aligned}
    \dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \alpha} &= \Biggl( \dfrac{\Gamma^\prime\left( \alpha +1\right)}{\sqrt{\pi}}\left(\dfrac{x}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha+1/2}(\lambda x) \\&+ \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}}\left(\dfrac{x}{2 \lambda}\right)^{\alpha + 1/2}\ln\left( \frac{x}{2 \lambda}\right)K_{\alpha + 1/2}(\lambda x) \\
    & + \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}}\left( \dfrac{x}{2 \lambda}\right)^{\alpha + 1/2}K^1_{\alpha + 1/2}(\lambda x)
    \Biggr) \\&-\Biggl( \dfrac{\Gamma^\prime\left( \alpha +1\right)}{\sqrt{\pi}}\left(\dfrac{l_i \delta}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha+1/2}(\lambda l_i \delta) \\&+ \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}}\left(\dfrac{l_i \delta}{2 \lambda}\right)^{\alpha + 1/2}\ln\left( \frac{l_i \delta}{2\lambda}\right)K_{\alpha + 1/2}(\lambda l_i \delta) \\
    & + \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}}\left( \dfrac{l_i \delta}{2 \lambda}\right)^{\alpha + 1/2}K^1_{\alpha + 1/2}(\lambda l _i \delta)
    \Biggr)\\
    \dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \lambda} &=
    \Biggl( - \left( \alpha + 1/2\right)\dfrac{\Gamma\left(\alpha + 1\right)}{\sqrt{\pi}} \left( \dfrac{x}{2}\right)^{\alpha + 1/2} \lambda^{-(\alpha + 3/2)} K_{\alpha + 1/2}(\lambda x) 
    \\ &+x \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}} \left( \dfrac{x}{2\lambda}\right)^{\alpha + 1/2}K_{\alpha + 1/2}^2(\lambda x) \Biggr) \\
    &- \Biggl( - \left( \alpha + 1/2\right)\dfrac{\Gamma\left(\alpha + 1\right)}{\sqrt{\pi}} \left( \dfrac{l_i \delta}{2}\right)^{\alpha + 1/2} \lambda^{-(\alpha + 3/2)} K_{\alpha + 1/2}(\lambda l_i \delta) 
    \\ &+l_i \delta \dfrac{\Gamma(\alpha + 1)}{\sqrt{\pi}} \left( \dfrac{l_i \delta}{2 \lambda}\right)^{\alpha + 1/2}K_{\alpha + 1/2}^2(\lambda l_i \delta) \Biggr),
    \end{aligned}
\end{equation*}
where 
\begin{equation*}
    \begin{aligned}
        \Gamma^{\prime}(x)&=\int_0^{\infty} e^{-t} t^{x-1} \ln (t) d t \\
        K^1_v(z):= \dfrac{\partial K_v(z)}{\partial v}&=-\pi \cot \pi \nu K_\nu(z)+\frac{1}{2} \pi \operatorname{cosec} \pi \nu\left[\frac{\partial I_{-\nu}(z)}{\partial \nu}-\right. & \left.\frac{\partial I_\nu(z)}{\partial \nu}\right] \\&,\quad {\nu \neq n \text { or } n+\frac{1}{2}, \quad n\in \mathbb{N}}\\
        K^2_v(z):= \frac{\partial K_v(z)}{\partial z}&=-\frac{1}{2}\left(K_{v-1}(z)+K_{v+1}(z)\right),
    \end{aligned}
\end{equation*}
where $\psi$ above is the \emph{digamma} function and $cosec$ is the cosecant function (for reference see 8.486(1) Equations 4 and 5 and 8.486(11) \cite{GR2007}), and 
\begin{equation*}
    \frac{\partial I_\nu(z)}{\partial \nu}=I_\nu(z) \ln \left(\frac{1}{2} z\right)-\sum_{k=0}^{\infty}\left(\frac{1}{2} z\right)^{\nu+2 k} \frac{\psi(\nu+k+1)}{k!\Gamma(\nu+k+1)} \quad\left[\nu \neq n\right. \text{or } n+\frac{1}{2}, \quad n \in \mathbb{N}].
\end{equation*}
Finally, when we are in the case where $\alpha=0$, the trawl function does not spike at zero. This means we are potentially in the event where the trawl function never goes above $1$. Indeed following Proposition~3.2, this happens when also $b\le1/2$. For the case where $\alpha=0$, but $b>1/2$, the truncation does kick in even though $d$ does not spike at $0$, and so we use the $G_0$ function above but we use the derivatives in \eqref{BesselDeriv} rather than the general ones stated above. In the case, where $\alpha=0$ and $b\le 1/2$, the formula \ref{eq:leb_measure} is invalid. We investigate this case now.

For $\alpha = 0$, we use that $K_{1/2}(x) = \sqrt{\frac{\pi}{2 x}} e^{-x}$ (see e.g. $8.469 (3)$ of \cite{GR2007}). In this case, we have that 
\begin{equation*}
    \begin{split}
        \operatorname{Leb}(A_{l_i\delta}\setminus A) &= \int_0^{l_i\delta}d(h)-b dh \\
        &= \int_0^{l_i\delta}\int_0^\infty -\frac{d}{dh} g(s)g(s+h)dsdh\\
        &=\int_0^\infty \int_0^{l_i\delta}-\frac{d}{dh}g(s)g(s+h)dhds\\
        &=\int_0^\infty g(s)^2ds-\int_0^\infty g(s)g(s+l_i\delta)ds\\
        &=(2\lambda)^{-2\alpha-1}\Gamma(2\alpha+1)-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_i\delta}{2\lambda}\right)^{\alpha+1/2}K_{\alpha+1/2}(\lambda li\delta).
    \end{split}
\end{equation*}
Since $\alpha=0$ and $\Gamma(1)=1$, we find that 
\begin{equation*}
    \operatorname{Leb}(A_{l_i\delta}\setminus A) = \dfrac{1}{2\lambda}\left(1-e^{-\lambda l_i\delta}\right).
\end{equation*}
And so using \eqref{GDeriv}, we find that
\begin{equation*}
\begin{aligned}
    (G_0)_i &= \Biggl(2\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \alpha} \kappa_2(L_1),2\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \lambda}\kappa_2(L_1),\\&l_i \delta\kappa_2(L_1), bl_i \delta + 2 \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) \Biggr).
    \end{aligned}
\end{equation*}
\begin{equation*}
    \begin{split}
     \left.\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \alpha} \right|_{\alpha=0}&=-2(2\lambda)^{-2\alpha-1}\ln(2\lambda)\Gamma(2\alpha+1)\\
        &+2(2\lambda)^{-2\alpha-1}\Gamma^\prime(2\alpha+1)\\
        &-\frac{\Gamma\prime(\alpha+1)}{\sqrt{\pi}}\left(\frac{ l_i\delta}{2\lambda}\right)^{\alpha+1/2}K_{\alpha+1/2}(\lambda l_i\delta)\\
        &-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{l_i\delta}{2\lambda}\right)^{\alpha+1/2}\ln\left(\frac{ l_i\delta}{2\lambda}\right)K_{\alpha+1/2}(\lambda l_i\delta)\\
        &\left.-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{ l_i\delta}{2\lambda}\right)^{\alpha+1/2}K^1_{\alpha+1/2}(\lambda l_i\delta)\right|_{\alpha=0}\\
        &=\dfrac{-(\ln(2\lambda)+\gamma)}{\lambda} + \dfrac{\gamma}{\sqrt{\pi}}\left(\frac{l_i\delta}{2\lambda}\right)^{1/2}K_{1/2}(\lambda l_i\delta)\\
        &-\frac{1}{\sqrt{\pi}}\left(\frac{l_i\delta}{2\lambda}\right)^{1/2}\left(\ln\left(\frac{ l_i\delta}{2\lambda}\right)K_{1/2}(\lambda l_i\delta)+K^1_{1/2}(\lambda l_i\delta)\right) \\
        \left.\dfrac{\partial \operatorname{Leb}\left(A_{l_i\delta} \backslash A\right) }{\partial \lambda}\right|_{\alpha=0}&=2(-2\alpha-1)(2\lambda)^{-2\alpha-2}\Gamma(2\alpha+1)\\
        &-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}(-(\alpha+1/2))\left(\frac{ l_i\delta}{2}\right)^{\alpha+1/2}\frac{1}{ \lambda^{\alpha+3/2}}K_{\alpha+1/2}(\lambda l_i\delta)\\
        &\left.-\frac{\Gamma(\alpha+1)}{\sqrt{\pi}}\left(\frac{ l_i\delta}{2\lambda}\right)^{\alpha+1/2}K^2_{\alpha+1/2}(\lambda l_i\delta) l_i\delta \right|_{\alpha=0} \\
        &= \dfrac{-1}{2\lambda^2} + \frac{1}{2\sqrt{\pi}}\sqrt{\frac{l_i\delta}{2}}\dfrac{1}{\lambda^{3/2}}K_{1/2}(\lambda l_i\delta) - \dfrac{1}{\sqrt{\pi}}\sqrt{\dfrac{l_i\delta}{2\lambda}}K^2_{1/2}(\lambda l_i\delta) l_i\delta.
    \end{split}
\end{equation*}
Above $\gamma$ denotes the Euler-Mascheroni constant.
In the setting for $\alpha=0$, we note that we use 
\begin{equation}\label{BesselDeriv}
    \begin{aligned}
        K^1_{1/2}(x):= \left.\dfrac{\partial K_v(z)}{\partial v}\right|_{\nu=1/2} &=-\left(\frac{\pi}{2 x}\right)^{\frac{1}{2}} e^x \operatorname{Ei}(-2 x)\\
        K^2_{1/2}(x):= \frac{\partial K_{1/2}(x)}{\partial x}&= -\sqrt{\dfrac{\pi}{2x}}e^{-x}\left(1+\dfrac{1}{2x}\right).
    \end{aligned}
\end{equation}
The first equality follows from $8.486(1)$ Equation $21$ where Ei is the exponential integral function and the second using that $K_{1/2}(x) = \sqrt{\frac{\pi}{2 x}} e^{-x}$.


\section{A Two-Venue Model of Cross-Venue Autocorrelation}\label{app:two_venue}
In the main paper we note that consolidating transaction prices across trading venues can induce negative first-order autocorrelation in observed returns even when each venue's own price is a martingale. The following simple model, inspired by \citet{Hasbrouck1995}, makes this precise. Let
\begin{equation}
    p_{1,t}=p_{1,t-1}+\varepsilon_t,
    \qquad
    p_{2,t}=p_{1,t-2},
\end{equation}
where $p_{1,t}$ and $p_{2,t}$ are transaction prices on two exchanges, with the second exchange lagging the first. The disturbances $\varepsilon_t$ are zero-mean, serially uncorrelated, and have variance $\sigma_\varepsilon^2$; each venue's own price is therefore a martingale with serially uncorrelated increments. Suppose that the consolidated price switches between the two venues,
\begin{equation*}
    p_t = q_t p_{1,t} + (1-q_t)p_{2,t},
\end{equation*}
where $(q_t)$ are independent Bernoulli variables with probability $q$, independent of the disturbances. Then the consolidated return $r_t=p_t-p_{t-1}$ satisfies
\begin{equation*}
    \operatorname{Cov}(r_t,r_{t-1})
    =
    -2q(1-q)\sigma_\varepsilon^2
    <0,\quad\text{for $q\in(0,1)$}.
\end{equation*}
Thus, consolidating transaction prices across venues generates negative first-order autocorrelation in observed returns, even though neither venue's own price is autocorrelated.


\section{Cross vanue induced noise in the data}

We want to examine if the corss-venue mechanism outlined in the paper and in Appendix \ref{app:two_venue} are visible in our data. Using tick data
throughout 2024 for the constituents of the Dow Jones Industrial Average, we
test, for each ticker and day, whether one-second returns have zero
first-order autocorrelation, using a Wald test with HAC standard errors, and
we compare prices constructed from a single exchange with prices constructed
from all exchanges. Since the efficient price is common across venues, a
systematic change in autocorrelation between the two constructions is
naturally attributed to cross-venue microstructure effects. The results are
shown in \Cref{fig:pooled_z_stat_unthinned}. For single-exchange prices, the
distribution of test statistics is relatively close to the standard normal
benchmark and the null is rejected on \(12\%\) of ticker-days, whereas for
all-exchange prices the distribution shifts sharply to the left and the null
is rejected on \(55\%\). Consolidating transactions across venues thus
introduces or amplifies short-lived reversals in observed prices. The same
all-exchange construction and autocorrelation test reappear in the empirical
application in Section 6 in the paper, where the latter serves as a pre-test for
the presence of microstructure noise.

\begin{figure}[H]
    \centering
    \caption{Empirical distribution of pooled \(z\)-statistics for lag-one dependence.}
    \includegraphics[width=0.7\textwidth]{pooled_z_hist.pdf}
    \begin{scriptsize}
    \parbox{\textwidth}{\emph{Note.} The figure shows pooled \(z\)-statistics for testing \(H_0:\rho(1)=0\), equivalently \(H_0:\gamma(1)=0\), across all ticker--days. For each demeaned one-second return series \(\{x_t\}_{t=1}^T\), we set \(u_t=x_t x_{t-1}\) and compute \(z=\sqrt{T-1}\,\bar u/\widehat{\omega}_{\mathrm{HAC}}\), where \(\widehat{\omega}_{\mathrm{HAC}}^2\) is a Newey--West long-run variance estimate.}
    \end{scriptsize}
    \label{fig:pooled_z_stat_unthinned}
\end{figure}

The negative dependence in \Cref{fig:pooled_z_stat_unthinned} indicates mean
reversion in observed prices that is detectable already at the one-second
horizon.

\pagebreak
\begin{singlespace}
{\small
\bibliographystyle{chicago}
\bibliography{mybib-v3}
}
\end{singlespace}
\end{document}

